The Three-Loop Splitting Functions $P_{qg}^{(2)}$ and $P_{gg}^{(2, N_F)}$

We calculate the unpolarized twist-2 three-loop splitting functions $P_{qg}^{(2)}(x)$ and $P_{gg}^{(2,\rm N_F)}(x)$ and the associated anomalous dimensions using massive three-loop operator matrix elements. While we calculate $P_{gg}^{(2,\rm N_F)}(x)$ directly, $P_{qg}^{(2)}(x)$ is computed from 1200 even moments, without any structural prejudice, using a hierarchy of recurrences obtained for the corresponding operator matrix element. The largest recurrence to be solved is of order 12 and degree 191. We confirm results in the foregoing literature.

==> B5a101.m <==
(* Expansions for the single scale integral I^{B5a}_{101}
   around different dimensions D=2*n+ep up to O(ep^6) from
   D=4+ep to D=30+ep.

   A normalisation factor of
   (I/(4*Pi)*Exp[EulerGamma*ep/2])^3 * m2^(3*d/2-4)
   has been pulled out of the integrals for the expansions below.
   B5a101[n] contains the expansion for D=n+ep.
*)

B5a101[4] = 275/12 - 16/ep^3 + 92/(3*ep^2) + (-35 - 6*z2)/ep + (23*z2)/2 - 2*z3 + 
 ep*(189/16 - (105*z2)/8 - (89*z3)/6 - (57*z4)/16) + 
 ep^2*(-14917/192 + 4*B4 + (275*z2)/32 + (525*z3)/8 - (3*z2*z3)/4 - (2251*z4)/64 - (3*z5)/10) + 
 ep^3*(48005/256 - 15*B4 - 192*li5half + (8*ln2^5)/5 + (567*z2)/128 - 16*ln2^3*z2 - (15965*z3)/96 - (89*z2*z3)/16 - 
   z3^2/8 + (38325*z4)/256 - 204*ln2*z4 + (6223*z5)/40 - (631*z6)/512) + 
 ep^4*(-1108525/3072 + (145*B4)/4 + 720*li5half + 576*li6half - 6*ln2^5 + (4*ln2^6)/5 + 240*s6 - (14917*z2)/512 + 
   (3*B4*z2)/2 + 60*ln2^3*z2 - 12*ln2^4*z2 + (43309*z3)/128 + (1575*z2*z3)/64 - (9961*z3^2)/96 - (384535*z4)/1024 + 
   765*ln2*z4 - 306*ln2^2*z4 + (39*z2*z4)/4 - (57*z3*z4)/128 - (18621*z5)/32 - (9*z2*z5)/80 - (2582095*z6)/6144 - 
   (3*z7)/56) + ep^5*(2570029/4096 - (1155*B4)/16 - 1740*li5half - 2160*li6half - 1728*li7half + (29*ln2^5)/2 - 
   3*ln2^6 + (12*ln2^7)/35 - 900*s6 + (2320*ln2*s6)/7 - (2320*s7a)/7 + (2720*s7b)/7 + (144015*z2)/2048 - (45*B4*z2)/8 - 
   72*li5half*z2 - 145*ln2^3*z2 + 45*ln2^4*z2 - (33*ln2^5*z2)/5 - (942389*z3)/1536 + (B4*z3)/2 - (15965*z2*z3)/256 + 
   (49885*z3^2)/128 - (2900*ln2*z3^2)/7 - (3*z2*z3^2)/64 + (3115413*z4)/4096 - (7395*ln2*z4)/4 + (2295*ln2^2*z4)/2 - 
   321*ln2^3*z4 - (585*z2*z4)/16 - (1067453*z3*z4)/3584 + (179855*z5)/128 - (1395*ln2^2*z5)/2 - (2476517*z2*z5)/2240 - 
   (3*z3*z5)/80 + (12960955*z6)/8192 - (7763*ln2*z6)/8 + (110413*z7)/32 - (6095*z8)/16384) + 
 ep^6*(-50743957/49152 + (8281*B4)/64 + 3465*li5half + 5220*li6half + 6480*li7half + 5184*li8half - (231*ln2^5)/8 + 
   (29*ln2^6)/4 - (9*ln2^7)/7 + (9*ln2^8)/70 + 2175*s6 - (8700*ln2*s6)/7 - (4080*ln2^2*s6)/7 + (8700*s7a)/7 - 
   (10200*s7b)/7 + (47969*s8a)/28 + (75984*s8b)/7 + (8160*s8c)/7 + (6960*s8d)/7 - (1108525*z2)/8192 + (435*B4*z2)/32 + 
   270*li5half*z2 + 216*li6half*z2 + (1155*ln2^3*z2)/4 - (435*ln2^4*z2)/4 + (99*ln2^5*z2)/4 - (33*ln2^6*z2)/10 - 
   (20850*s6*z2)/7 + (2129525*z3)/2048 - (15*B4*z3)/8 - (14088*li5half*z3)/7 + (587*ln2^5*z3)/35 + 
   (129927*z2*z3)/1024 - (1174*ln2^3*z2*z3)/7 - (1447405*z3^2)/1536 + (10875*ln2*z3^2)/7 - (2295*ln2^2*z3^2)/14 - 
   (2375647*z2*z3^2)/1792 - z3^3/192 - (22542751*z4)/16384 + (14319*B4*z4)/448 + (58905*ln2*z4)/16 - 
   (22185*ln2^2*z4)/8 + (4815*ln2^3*z4)/4 - (963*ln2^4*z4)/4 + (5655*z2*z4)/64 + (16043715*z3*z4)/14336 - 
   (24531*ln2*z3*z4)/7 + (186147*z4^2)/896 - (7160433*z5)/2560 + (20925*ln2^2*z5)/8 + (7430559*z2*z5)/1792 - 
   (24480*ln2*z2*z5)/7 + (3223817*z3*z5)/2240 - (171*z4*z5)/2560 - (376334635*z6)/98304 + (116445*ln2*z6)/32 - 
   (2229*ln2^2*z6)/16 - (631*z3*z6)/4096 - (11593125*z7)/896 - (9*z2*z7)/448 - (3996260561*z8)/1376256 - z9/96)

B5a101[6] = -19406231/1944000 + 8/(3*ep^3) - 911/(135*ep^2) - (911*z2)/360 + (158771/16200 + z2)/ep + z3/3 + 
 ep*(1415455691/233280000 + (158771*z2)/43200 + (881*z3)/1080 + (19*z4)/32) + 
 ep^2*(87955543249/27993600000 - (16*B4)/45 - (19406231*z2)/5184000 - (810701*z3)/129600 + (z2*z3)/8 + 
   (25699*z4)/11520 + z5/20) + ep^3*(-65162615622589/3359232000000 + (1082*B4)/675 + (256*li5half)/15 - 
   (32*ln2^5)/225 + (1415455691*z2)/622080000 + (64*ln2^3*z2)/45 + (297241961*z3)/15552000 + (881*z2*z3)/2880 + 
   z3^2/48 - (20250679*z4)/1382400 + (272*ln2*z4)/15 - (100111*z5)/7200 + (631*z6)/3072) + 
 ep^4*(18347829365366329/403107840000000 - (176701*B4)/40500 - (17312*li5half)/225 - (256*li6half)/5 + 
   (2164*ln2^5)/3375 - (16*ln2^6)/225 - (64*s6)/3 + (87955543249*z2)/74649600000 - (2*B4*z2)/15 - (4328*ln2^3*z2)/675 + 
   (16*ln2^4*z2)/15 - (80397159221*z3)/1866240000 - (810701*z2*z3)/345600 + (158833*z3^2)/17280 + 
   (7230838219*z4)/165888000 - (18394*ln2*z4)/225 + (136*ln2^2*z4)/5 - (13*z2*z4)/15 + (19*z3*z4)/256 + 
   (53825971*z5)/864000 + (3*z2*z5)/160 + (40970887*z6)/1105920 + z7/112) + 
 ep^5*(-4156759916406078469/48372940800000000 + (45654361*B4)/4860000 + (706804*li5half)/3375 + (17312*li6half)/75 + 
   (768*li7half)/5 - (176701*ln2^5)/101250 + (1082*ln2^6)/3375 - (16*ln2^7)/525 + (4328*s6)/45 - (1856*ln2*s6)/63 + 
   (1856*s7a)/63 - (2176*s7b)/63 - (65162615622589*z2)/8957952000000 + (541*B4*z2)/900 + (32*li5half*z2)/5 + 
   (176701*ln2^3*z2)/10125 - (1082*ln2^4*z2)/225 + (44*ln2^5*z2)/75 + (18621030320081*z3)/223948800000 - (2*B4*z3)/45 + 
   (297241961*z2*z3)/41472000 - (86262733*z3^2)/2073600 + (2320*ln2*z3^2)/63 + (z2*z3^2)/128 - 
   (1936609099759*z4)/19906560000 + (3003917*ln2*z4)/13500 - (9197*ln2^2*z4)/75 + (428*ln2^3*z4)/15 + 
   (7033*z2*z4)/1800 + (17007029*z3*z4)/645120 - (17548145431*z5)/103680000 + 62*ln2^2*z5 + (39612869*z2*z5)/403200 + 
   (z3*z5)/160 - (22376054347*z6)/132710400 + (7763*ln2*z6)/90 - (12366799*z7)/40320 + (6095*z8)/98304) + 
 ep^6*(855987745120198903009/5804752896000000000 - (10342117621*B4)/583200000 - (45654361*li5half)/101250 - 
   (706804*li6half)/1125 - (17312*li7half)/25 - (2304*li8half)/5 + (45654361*ln2^5)/12150000 - (176701*ln2^6)/202500 + 
   (1082*ln2^7)/7875 - (2*ln2^8)/175 - (176701*s6)/675 + (125512*ln2*s6)/945 + (1088*ln2^2*s6)/21 - (125512*s7a)/945 + 
   (147152*s7b)/945 - (47969*s8a)/315 - (101312*s8b)/105 - (2176*s8c)/21 - (1856*s8d)/21 + 
   (18347829365366329*z2)/1074954240000000 - (176701*B4*z2)/108000 - (2164*li5half*z2)/75 - (96*li6half*z2)/5 - 
   (45654361*ln2^3*z2)/1215000 + (176701*ln2^4*z2)/13500 - (5951*ln2^5*z2)/2250 + (22*ln2^6*z2)/75 + (5560*s6*z2)/21 - 
   (3940551962788541*z3)/26873856000000 + (541*B4*z3)/2700 + (18784*li5half*z3)/105 - (2348*ln2^5*z3)/1575 - 
   (80397159221*z2*z3)/4976640000 + (4696*ln2^3*z2*z3)/315 + (28207518313*z3^2)/248832000 - (31378*ln2*z3^2)/189 + 
   (102*ln2^2*z3^2)/7 + (38006551*z2*z3^2)/322560 + z3^3/1152 + (446464949965699*z4)/2388787200000 - (1591*B4*z4)/560 - 
   (776124137*ln2*z4)/1620000 + (3003917*ln2^2*z4)/9000 - (57887*ln2^3*z4)/450 + (107*ln2^4*z4)/5 - 
   (2297113*z2*z4)/216000 - (9245235329*z3*z4)/77414400 + (32708*ln2*z3*z4)/105 - (20683*z4^2)/1120 + 
   (4530328066891*z5)/12441600000 - (16771*ln2^2*z5)/60 - (21437577809*z2*z5)/48384000 + (2176*ln2*z2*z5)/7 - 
   (51584873*z3*z5)/403200 + (57*z4*z5)/5120 + (7328926351567*z6)/15925248000 - (4199783*ln2*z6)/10800 + 
   (743*ln2^2*z6)/60 + (631*z3*z6)/24576 + (6690104179*z7)/4838400 + (3*z2*z7)/896 + (63917001881*z8)/247726080 + 
   z9/576)

B5a101[8] = 2399678021033/3840721920000 - 29/(270*ep^3) + 432113/(1360800*ep^2) + (-400656889/762048000 - (29*z2)/720)/ep + 
 (432113*z2)/3628800 - (29*z3)/2160 + ep*(-390635303718683/716934758400000 - (400656889*z2)/2032128000 - 
   (26639*z3)/10886400 - (551*z4)/23040) + ep^2*(2591632410097226753/10840053547008000000 + (128*B4)/14175 + 
   (2399678021033*z2)/10241925120000 + (98969999*z3)/677376000 - (29*z2*z3)/5760 - (2799901*z4)/116121600 - 
   (29*z5)/14400) + ep^3*(2111385974909796330391/6070429986324480000000 - (4504*B4)/99225 - (2048*li5half)/4725 + 
   (256*ln2^5)/70875 - (390635303718683*z2)/1911826022400000 - (512*ln2^3*z2)/14175 - 
   (16744745288279*z3)/30725775360000 - (26639*z2*z3)/29030400 - (29*z3^2)/34560 + (23380804229*z4)/65028096000 - 
   (2176*ln2*z4)/4725 + (25827313*z5)/72576000 - (18299*z6)/2211840) + 
 ep^4*(-40017940073418378876954727/30594967131075379200000000 + (41731531*B4)/312558750 + (72064*li5half)/33075 + 
   (2048*li6half)/1575 - (9008*ln2^5)/496125 + (128*ln2^6)/70875 + (512*s6)/945 + 
   (2591632410097226753*z2)/28906809458688000000 + (16*B4*z2)/4725 + (18016*ln2^3*z2)/99225 - (128*ln2^4*z2)/4725 + 
   (23214540801020591*z3)/17206434201600000 + (98969999*z2*z3)/1806336000 - (40462351*z3^2)/174182400 - 
   (413872277023861*z4)/327741603840000 + (76568*ln2*z4)/33075 - (1088*ln2^2*z4)/1575 + (104*z2*z4)/4725 - 
   (551*z3*z4)/184320 - (23962714963*z5)/13547520000 - (29*z2*z5)/38400 - (2072608613*z6)/2229534720 - (29*z7)/80640) + 
 ep^5*(47900936451557061490510074431/17133181593402212352000000000 - (10631647039*B4)/35006580000 - 
   (333852248*li5half)/52093125 - (72064*li6half)/11025 - (2048*li7half)/525 + (41731531*ln2^5)/781396875 - 
   (4504*ln2^6)/496125 + (128*ln2^7)/165375 - (18016*s6)/6615 + (14848*ln2*s6)/19845 - (14848*s7a)/19845 + 
   (17408*s7b)/19845 + (2111385974909796330391*z2)/16187813296865280000000 - (563*B4*z2)/33075 - 
   (256*li5half*z2)/1575 - (83463062*ln2^3*z2)/156279375 + (4504*ln2^4*z2)/33075 - (352*ln2^5*z2)/23625 - 
   (238562371873018014719*z3)/86720428376064000000 + (16*B4*z3)/14175 - (16744745288279*z2*z3)/81935400960000 + 
   (114717259271*z3^2)/97542144000 - (3712*ln2*z3^2)/3969 - (29*z2*z3^2)/92160 + 
   (187669502926758143*z4)/61178432716800000 - (709436027*ln2*z4)/104186250 + (38284*ln2^2*z4)/11025 - 
   (3424*ln2^3*z4)/4725 - (7319*z2*z4)/66150 - (4327346123*z3*z4)/6502809600 + (1062180254072233*z5)/204838502400000 - 
   (496*ln2^2*z5)/315 - (10136717627*z2*z5)/4064256000 - (29*z3*z5)/115200 + (29686698928961*z6)/6242697216000 - 
   (4436*ln2*z6)/2025 + (3166099441*z7)/406425600 - (35351*z8)/14155776) + 
 ep^6*(-436637242304667412741559544011407/86351235230747150254080000000000 + (525674011847611*B4)/882165816000000 + 
   (10631647039*li5half)/729303750 + (333852248*li6half)/17364375 + (72064*li7half)/3675 + (2048*li8half)/175 - 
   (10631647039*ln2^5)/87516450000 + (41731531*ln2^6)/1562793750 - (4504*ln2^7)/1157625 + (16*ln2^8)/55125 + 
   (83463062*s6)/10418625 - (522464*ln2*s6)/138915 - (8704*ln2^2*s6)/6615 + (522464*s7a)/138915 - (612544*s7b)/138915 + 
   (383752*s8a)/99225 + (810496*s8b)/33075 + (17408*s8c)/6615 + (14848*s8d)/6615 - 
   (40017940073418378876954727*z2)/81586579016201011200000000 + (41731531*B4*z2)/833490000 + (9008*li5half*z2)/11025 + 
   (256*li6half*z2)/525 + (10631647039*ln2^3*z2)/8751645000 - (41731531*ln2^4*z2)/104186250 + (12386*ln2^5*z2)/165375 - 
   (176*ln2^6*z2)/23625 - (8896*s6*z2)/1323 + (243867109003633008618391*z3)/48563439890595840000000 - 
   (563*B4*z3)/99225 - (150272*li5half*z3)/33075 + (18784*ln2^5*z3)/496125 + 
   (23214540801020591*z2*z3)/45883824537600000 - (37568*ln2^3*z2*z3)/99225 - (1704188914123351*z3^2)/491612405760000 + 
   (130616*ln2*z3^2)/27783 - (272*ln2^2*z3^2)/735 - (9728284777*z2*z3^2)/3251404800 - (29*z3^3)/829440 - 
   (5738455087002918487021*z4)/925017902678016000000 + (1591*B4*z4)/22050 + (180737999663*ln2*z4)/11668860000 - 
   (709436027*ln2^2*z4)/69457500 + (120482*ln2^3*z4)/33075 - (856*ln2^4*z4)/1575 + (542509903*z2*z4)/1666980000 + 
   (4096657638881*z3*z4)/1213857792000 - (261664*ln2*z3*z4)/33075 + (20683*z4^2)/44100 - 
   (1351135920335220049*z5)/114709561344000000 + (17453*ln2^2*z5)/2205 + (28551990685331*z2*z5)/2275983360000 - 
   (17408*ln2*z2*z5)/2205 + (13207119767*z3*z5)/4064256000 - (551*z4*z5)/1228800 - 
   (88466022634363517*z6)/6292638793728000 + (624367*ln2*z6)/56700 - (1486*ln2^2*z6)/4725 - (18299*z3*z6)/17694720 - 
   (2970584728403*z7)/75866112000 - (29*z2*z7)/215040 - (16354266541031*z8)/2497078886400 - (29*z9)/414720)

B5a101[10] = -16658646415909/1278000218880000 + 8/(4725*ep^3) - 727007/(130977000*ep^2) + (24274289111/2420454960000 + z2/1575)/ep - 
 (727007*z2)/349272000 + z3/4725 + ep*(10820372717621142407/826610541571584000000 + (24274289111*z2)/6454546560000 - 
   (53651*z3)/209563200 + (19*z4)/50400) + ep^2*(-143655436584318407615807/15275762808242872320000000 - 
   (512*B4)/5457375 - (16658646415909*z2)/3408000583680000 - (21627059753*z3)/19363639680000 + (z2*z3)/12600 - 
   (560617*z4)/2235340800 + z5/31500) + ep^3*(384359134366519007221184951/282296096696328280473600000000 + 
   (3201824*B4)/6303268125 + (8192*li5half)/1819125 - (1024*ln2^5)/27286875 + 
   (10820372717621142407*z2)/2204294777524224000000 + (2048*ln2^3*z2)/5457375 + (58693377672667*z3)/10224001751040000 - 
   (53651*z2*z3)/558835200 + z3^2/75600 - (640420879627*z4)/206545489920000 + (8704*ln2*z4)/1819125 - 
   (26122207*z5)/6985440000 + (631*z6)/4838400) + 
 ep^4*(12580785475678263868882279359389/1043366373389629324630425600000000 - (2299561282*B4)/1456054936875 - 
   (51229184*li5half)/2101089375 - (8192*li6half)/606375 + (6403648*ln2^5)/31516340625 - (512*ln2^6)/27286875 - 
   (2048*s6)/363825 - (143655436584318407615807*z2)/40735367488647659520000000 - (64*B4*z2)/1819125 - 
   (12807296*ln2^3*z2)/6303268125 + (512*ln2^4*z2)/1819125 - (104659103176208161913*z3)/6612884332572672000000 - 
   (21627059753*z2*z3)/51636372480000 + (3651587*z3^2)/1524096000 + (213133470889079*z4)/15579431239680000 - 
   (54431008*ln2*z4)/2101089375 + (4352*ln2^2*z4)/606375 - (416*z2*z4)/1819125 + (19*z3*z4)/403200 + 
   (2565241815511*z5)/129090931200000 + (z2*z5)/84000 + (10176964951*z6)/1072963584000 + z7/176400) + 
 ep^5*(-3157538683272231654604300861468059673/96407052901201749595851325440000000000 + 
   (50345056106057*B4)/13453947616725000 + (36792980512*li5half)/485351645625 + (51229184*li6half)/700363125 + 
   (8192*li7half)/202125 - (4599122564*ln2^5)/7280274684375 + (3201824*ln2^6)/31516340625 - (512*ln2^7)/63669375 + 
   (12807296*s6)/420217875 - (59392*ln2*s6)/7640325 + (59392*s7a)/7640325 - (69632*s7b)/7640325 + 
   (384359134366519007221184951*z2)/752789591190208747929600000000 + (400228*B4*z2)/2101089375 + 
   (1024*li5half*z2)/606375 + (9198245128*ln2^3*z2)/1456054936875 - (3201824*ln2^4*z2)/2101089375 + 
   (128*ln2^5*z2)/826875 + (833872582967591809448077*z3)/24441220493188595712000000 - (64*B4*z3)/5457375 + 
   (58693377672667*z2*z3)/27264004669440000 - (369773008667*z3^2)/28165294080000 + (14848*ln2*z3^2)/1528065 + 
   (z2*z3^2)/201600 - (2565920339817101597947*z4)/70537432880775168000000 + (39092541794*ln2*z4)/485351645625 - 
   (27215504*ln2^2*z4)/700363125 + (13696*ln2^3*z4)/1819125 + (2601482*z2*z4)/2101089375 + 
   (4288125221*z3*z4)/625895424000 - (29315519859234563*z5)/477120081715200000 + (1984*ln2^2*z5)/121275 + 
   (10130524853*z2*z5)/391184640000 + (z3*z5)/252000 - (209771959126787*z6)/3965673406464000 + (17744*ln2*z6)/779625 - 
   (633278867*z7)/7823692800 + (1219*z8)/30965760) + 
 ep^6*(16272120747235361477717935497069359859799/254514619659172618933047499161600000000000 - 
   (9401633892434861221*B4)/1243144759785390000000 - (100690112212114*li5half)/560581150696875 - 
   (36792980512*li6half)/161783881875 - (51229184*li7half)/233454375 - (8192*li8half)/67375 + 
   (50345056106057*ln2^5)/33634869041812500 - (2299561282*ln2^6)/7280274684375 + (3201824*ln2^7)/73538128125 - 
   (64*ln2^8)/21223125 - (9198245128*s6)/97070329125 + (371411584*ln2*s6)/8824575375 + (34816*ln2^2*s6)/2546775 - 
   (371411584*s7a)/8824575375 + (435448064*s7b)/8824575375 - (1535008*s8a)/38201625 - (3241984*s8b)/12733875 - 
   (69632*s8c)/2546775 - (59392*s8d)/2546775 + (12580785475678263868882279359389*z2)/
    2782310329039011532347801600000000 - (1149780641*B4*z2)/1941406582500 - (6403648*li5half*z2)/700363125 - 
   (1024*li6half*z2)/202125 - (50345056106057*ln2^3*z2)/3363486904181250 + (2299561282*ln2^4*z2)/485351645625 - 
   (800456*ln2^5*z2)/955040625 + (64*ln2^6*z2)/826875 + (35584*s6*z2)/509355 - 
   (145358316671731575312649684553*z3)/2258368773570626243788800000000 + (400228*B4*z3)/6303268125 + 
   (601088*li5half*z3)/12733875 - (75136*ln2^5*z3)/191008125 - (104659103176208161913*z2*z3)/17634358220193792000000 + 
   (150272*ln2^3*z2*z3)/38201625 + (4263913864214551*z3^2)/104098926919680000 - (92852896*ln2*z3^2)/1764915075 + 
   (1088*ln2^2*z3^2)/282975 + (9726220519*z2*z3^2)/312947712000 + z3^3/1814400 + 
   (4031319485561304366873931*z4)/52141270385469004185600000 - (3182*B4*z4)/4244625 - 
   (855865953802969*ln2*z4)/4484649205575000 + (19546270897*ln2^2*z4)/161783881875 - (85648792*ln2^3*z4)/2101089375 + 
   (3424*ln2^4*z4)/606375 - (14947148333*z2*z4)/3882813165000 - (435503169325901*z3*z4)/11566547435520000 + 
   (1046656*ln2*z3*z4)/12733875 - (20683*z4^2)/4244625 + (914776316691473539201*z5)/6297985078640640000000 - 
   (12407068*ln2^2*z5)/140072625 - (1014647750072669*z2*z5)/7229092147200000 + (69632*ln2*z2*z5)/848925 - 
   (528367361*z3*z5)/15647385600 + (19*z4*z5)/2688000 + (347289944116221481*z6)/2093875558612992000 - 
   (110963213*ln2*z6)/900466875 + (5944*ln2^2*z6)/1819125 + (631*z3*z6)/38707200 + 
   (316771450126807*z7)/722909214720000 + (z2*z7)/470400 + (16341684888521*z8)/240343842816000 + z9/907200)

B5a101[12] = 16728432392684076269/133728301951322158080000 - 631/(47628000*ep^3) + 2413761439/(51489678240000*ep^2) + 
 (-167721333931181/1855482045056640000 - (631*z2)/127008000)/ep + (2413761439*z2)/137305808640000 - 
 (631*z3)/381024000 + ep*(-328350293814894775969447523/2409516544558922644285440000000 - 
   (167721333931181*z2)/4947952120151040000 + (1474237343*z3)/411917425920000 - (11989*z4)/4064256000) + 
 ep^2*(2069042339715564369854363002681/17720273101984762532544921600000000 + (32768*B4)/67043851875 + 
   (16728432392684076269*z2)/356608805203525754880000 + (26039773840211*z3)/14843856360453120000 - 
   (631*z2*z3)/1016064000 + (23312889037*z4)/4393785876480000 - (631*z5)/2540160000) + 
 ep^3*(-496541113470967220927368930989437927/7822455078413255557129162736025600000000 - 
   (1689462784*B4)/603998061541875 - (524288*li5half)/22347950625 + (65536*ln2^5)/335219259375 - 
   (328350293814894775969447523*z2)/6425377452157127051427840000000 - (131072*ln2^3*z2)/67043851875 - 
   (142901173539991424863*z3)/5349132078052886323200000 + (1474237343*z2*z3)/1098446469120000 - (631*z3^2)/6096384000 + 
   (1463561241820969*z4)/158334467844833280000 - (557056*ln2*z4)/22347950625 + (54423131039*z5)/2746116172800000 - 
   (398161*z6)/390168576000) + 
 ep^4*(-31473764875991094880943018650444462561277/1127559964822800309026826033421674086400000000 + 
   (246912640711552*B4)/27207092682153759375 + (27031404544*li5half)/201332687180625 + (524288*li6half)/7449316875 - 
   (3378925568*ln2^5)/3019990307709375 + (32768*ln2^6)/335219259375 + (131072*s6)/4469590125 + 
   (2069042339715564369854363002681*z2)/47254061605292700086786457600000000 + (4096*B4*z2)/22347950625 + 
   (6757851136*ln2^3*z2)/603998061541875 - (32768*ln2^4*z2)/22347950625 + (1669274762731442360510644637*z3)/
    19276132356471381154283520000000 + (26039773840211*z2*z3)/39583616961208320000 - 
   (7394372803*z3^2)/599152619520000 - (3847838974776896103437*z4)/57057408832564120780800000 + 
   (28720867328*ln2*z4)/201332687180625 - (278528*ln2^2*z4)/7449316875 + (2048*z2*z4)/1719073125 - 
   (11989*z3*z4)/32514048000 - (10893782656990381*z5)/98959042403020800000 - (631*z2*z5)/6773760000 - 
   (4051768634731*z6)/84360688828416000 - (631*z7)/14224896000) + 
 ep^5*(6803575467802465473316041619507668902297450804047/40632750892354431936090702940383447377510400000000000 - 
   (27215481574826065288*B4)/1225543489867616091046875 - (3950602251384832*li5half)/9069030894051253125 - 
   (27031404544*li6half)/67110895726875 - (524288*li7half)/2483105625 + (493825281423104*ln2^5)/136035463410768796875 - 
   (1689462784*ln2^6)/3019990307709375 + (32768*ln2^7)/782178271875 - (6757851136*s6)/40266537436125 + 
   (3801088*ln2*s6)/93861392625 - (3801088*s7a)/93861392625 + (4456448*s7b)/93861392625 - 
   (496541113470967220927368930989437927*z2)/20859880209102014819011100629401600000000 - 
   (211182848*B4*z2)/201332687180625 - (65536*li5half*z2)/7449316875 - 
   (987650562846208*ln2^3*z2)/27207092682153759375 + (1689462784*ln2^4*z2)/201332687180625 - 
   (8192*ln2^5*z2)/10158159375 - (4048661722347370704678240022849*z3)/20251740687982585751479910400000000 + 
   (4096*B4*z3)/67043851875 - (142901173539991424863*z2*z3)/14264352208141030195200000 + 
   (1554972492361433*z3^2)/21591063797022720000 - (950272*ln2*z3^2)/18772278525 - (631*z2*z3^2)/16257024000 + 
   (41704345774629090532102708903*z4)/205612078469028065645690880000000 - 
   (4197514892096384*ln2*z4)/9069030894051253125 + (14360433664*ln2^2*z4)/67110895726875 - 
   (876544*ln2^3*z4)/22347950625 - (105591424*z2*z4)/15487129783125 - (666082711993*z3*z4)/18927077621760000 + 
   (2524886789751886216429*z5)/7132176104070515097600000 - (126976*ln2^2*z5)/1489863375 - 
   (20727893025781*z2*z5)/153782505676800000 - (631*z3*z5)/20321280000 + 
   (4386325360861376917*z6)/15200108913103994880000 - (1135616*ln2*z6)/9577693125 + 
   (6485700449183*z7)/15378250567680000 - (769189*z8)/2497078886400) + 
 ep^6*(-5480818233714110462760936046011692445120752685157382501/
    14642418111568843092489645711596579096959647744000000000000 + (3625115680235285675835853*B4)/
    78863723572981095458866406250 + (435447705197217044608*li5half)/408514496622538697015625 + 
   (3950602251384832*li6half)/3023010298017084375 + (27031404544*li7half)/22370298575625 + (524288*li8half)/827701875 - 
   (54430963149652130576*ln2^5)/6127717449338080455234375 + (246912640711552*ln2^6)/136035463410768796875 - 
   (1689462784*ln2^7)/7046644051321875 + (4096*ln2^8)/260726090625 + (987650562846208*s6)/1813806178810250625 - 
   (195977682944*ln2*s6)/845597286158625 - (2228224*ln2^2*s6)/31287130875 + (195977682944*s7a)/845597286158625 - 
   (229766938624*s7b)/845597286158625 + (98240512*s8a)/469306963125 + (207486976*s8b)/156435654375 + 
   (4456448*s8c)/31287130875 + (3801088*s8d)/31287130875 - (31473764875991094880943018650444462561277*z2)/
    3006826572860800824071536089124464230400000000 + (30864080088944*B4*z2)/9069030894051253125 + 
   (3378925568*li5half*z2)/67110895726875 + (65536*li6half*z2)/2483105625 + 
   (108861926299304261152*ln2^3*z2)/1225543489867616091046875 - (246912640711552*ln2^4*z2)/9069030894051253125 + 
   (422365696*ln2^5*z2)/91514857809375 - (4096*ln2^6*z2)/10158159375 - (2277376*s6*z2)/6257426175 + 
   (24482086313939882328760333132324670489*z3)/62579640627306044457033301888204800000000 - 
   (211182848*B4*z3)/603998061541875 - (38469632*li5half*z3)/156435654375 + (4808704*ln2^5*z3)/2346534815625 + 
   (1669274762731442360510644637*z2*z3)/51403019617257016411422720000000 - (9617408*ln2^3*z2*z3)/469306963125 - 
   (1828279821043961355901*z3^2)/7780555749895107379200000 + (48994420736*ln2*z3^2)/169119457231725 - 
   (69632*ln2^2*z3^2)/3476347875 - (19912825665191*z2*z3^2)/123026004541440000 - (631*z3^3)/146313216000 - 
   (690520381052936100235216138852037*z4)/1512129971369366402777166643200000000 + (203648*B4*z4)/52145218125 + 
   (462663186772043109896*ln2*z4)/408514496622538697015625 - (2098757446048192*ln2^2*z4)/3023010298017084375 + 
   (45193129472*ln2^3*z4)/201332687180625 - (219136*ln2^4*z4)/7449316875 + (15432040044472*z2*z4)/697617761080865625 + 
   (10826564561090951*z3*z4)/52465859167518720000 - (5152768*ln2*z3*z4)/12033511875 + (101824*z4^2)/4011170625 - 
   (110911165924058557688260263523*z5)/128507549043142541028556800000000 + (6546668288*ln2^2*z5)/13422179145375 + 
   (4281712351538677199*z2*z5)/5541706374569164800000 - (4456448*ln2*z2*z5)/10429043625 + 
   (27058882840921*z3*z5)/153782505676800000 - (11989*z4*z5)/216760320000 - 
   (5199402486112181054497577*z6)/5477511247926155594956800000 + (58550444608*ln2*z6)/86285437363125 - 
   (380416*ln2^2*z6)/22347950625 - (398161*z3*z6)/3121348608000 - (1337237005629111469*z7)/554170637456916480000 - 
   (631*z2*z7)/37933056000 - (33428311879381513*z8)/94483971487825920000 - (631*z9)/73156608000)

B5a101[14] = -43789440876434199276016237/66604756583626476034106327040000 + 2237/(37721376000*ep^3) - 
 618039690949/(2773028111293440000*ep^2) + (30757310277020301259/67951611892627874611200000 + (2237*z2)/100590336000)/
  ep - (618039690949*z2)/7394741630115840000 + (2237*z3)/301771008000 + 
 ep*(1235797940680095789061484706292771/1632114925608343309448237808825139200000 + 
   (30757310277020301259*z2)/181204298380340998963200000 - (467715835589*z3)/22184224890347520000 + 
   (42503*z4)/3218890752000) + 
 ep^2*(-101780797979753968458108002367354991357459/142836169829539773069671980077140882227200000000 - 
   (32768*B4)/22566960541125 - (43789440876434199276016237*z2)/177612684223003936090950205440000 + 
   (8732259302099924939*z3)/543612895141022996889600000 + (2237*z2*z3)/804722688000 - 
   (8134981599391*z4)/236631732163706880000 + (2237*z5)/2011806720000) + 
 ep^3*(12622944454914853485947549914842447226673550125707/24500882468051925448732209496524880440031444992000000000 + 
   (150033753088*B4)/17280988538774585625 + (524288*li5half)/7522320180375 - (65536*ln2^5)/112834802705625 + 
   (1235797940680095789061484706292771*z2)/4352306468288915491861967490200371200000 + 
   (131072*ln2^3*z2)/22566960541125 + (2609569269128477604828569*z3)/48439822969910164388440965120000 - 
   (467715835589*z2*z3)/59157933040926720000 + (2237*z3^2)/4828336128000 + 
   (55787671865296692241*z4)/5798537548170911966822400000 + (32768*ln2*z4)/442489422375 - 
   (8939538826949*z5)/147894832602316800000 + (1411547*z6)/309013512192000) + 
 ep^4*(-96834421409101030075294213557543948824794755042729702757/
    600381384420729046119949452963404002245141743177564160000000000 - 
   (77161089476567776*B4)/2646635237678944112225625 - (2400540049408*li5half)/5760329512924861875 - 
   (524288*li6half)/2507440060125 + (300067506176*ln2^5)/86404942693872928125 - (32768*ln2^6)/112834802705625 - 
   (131072*s6)/1504464036075 - (101780797979753968458108002367354991357459*z2)/
    380896452878772728185791946872375685939200000000 - (4096*B4*z2)/7522320180375 - 
   (600135012352*ln2^3*z2)/17280988538774585625 + (32768*ln2^4*z2)/7522320180375 - 
   (3227778558346685883852328031198173*z3)/13056919404866746475585902470601113600000 + 
   (8732259302099924939*z2*z3)/1449634387042727991705600000 + (12782258272571*z3^2)/354947598245560320000 + 
   (907873491432089084054823401*z4)/5683605895136125954910406574080000 - (150033753088*ln2*z4)/338842912524991875 + 
   (16384*ln2^2*z4)/147496474125 - (2048*z2*z4)/578640013875 + (42503*z3*z4)/25751126016000 + 
   (1250001203531541133259*z5)/3624085967606819979264000000 + (2237*z2*z5)/5364817920000 + 
   (3095125217677421*z6)/22716646287715860480000 + (2237*z7)/11266117632000) + 
 ep^5*(-1094593066389772027471753341334077655779151779846799298255850001/
    2942406725382013299213075794230534820987206188571951481487360000000000 + 
   (148465341323813080019777*B4)/2026700632781216638098455728125 + (1234577431625084416*li5half)/
    882211745892981370741875 + (2400540049408*li6half)/1920109837641620625 + (524288*li7half)/835813353375 - 
   (154322178953135552*ln2^5)/13233176188394720561128125 + (150033753088*ln2^6)/86404942693872928125 - 
   (32768*ln2^7)/263281206313125 + (600135012352*s6)/1152065902584972375 - (3801088*ln2*s6)/31593744757575 + 
   (3801088*s7a)/31593744757575 - (262144*s7b)/1858455573975 + (12622944454914853485947549914842447226673550125707*z2)/
    65335686581471801196619225324066347840083853312000000000 + (18754219136*B4*z2)/5760329512924861875 + 
   (65536*li5half*z2)/2507440060125 + (308644357906271104*ln2^3*z2)/2646635237678944112225625 - 
   (150033753088*ln2^4*z2)/5760329512924861875 + (8192*ln2^5*z2)/3419236445625 + 
   (723154210231113505082318487330471597232621*z3)/1142689358636318184557375840617127057817600000000 - 
   (4096*B4*z3)/22566960541125 + (2609569269128477604828569*z2*z3)/129172861253093771702509240320000 - 
   (1932618662344453244981*z3^2)/8697806322256367950233600000 + (950272*ln2*z3^2)/6318748951515 + 
   (2237*z2*z3^2)/12875563008000 - (83645675103720940157763296280220007*z4)/
    139273806985245295739582959686411878400000 + (77161089476567776*ln2*z4)/51894808581940080631875 - 
   (75016876544*ln2^2*z4)/112947637508330625 + (876544*ln2^3*z4)/7522320180375 + 
   (9377109568*z2*z4)/443102270224989375 + (104201354267011*z3*z4)/1019336692397506560000 - 
   (4056889062201918200710025837*z5)/3552253684460078721819004108800000 + (126976*ln2^2*z5)/501488012025 + 
   (3311594289050071*z2*z5)/8282110625729740800000 + (2237*z3*z5)/16094453760000 - 
   (491220919017754194508451*z6)/556659604624407548814950400000 + (1135616*ln2*z6)/3223851505875 - 
   (1037943909729989*z7)/828211062572974080000 + (2726903*z8)/1977686478028800) + 
 ep^6*(1498763807209988326836862320010537377174485612075176475860176093671353/
    1310948122799800677278196937058295562003355896431592975255952424960000000000 - 
   (5487718540981328604080491364653*B4)/35473746515696191059964890300517500000 - 
   (2375445461181009280316432*li5half)/675566877593738879366151909375 - (1234577431625084416*li6half)/
    294070581964327123580625 - (2400540049408*li7half)/640036612547206875 - (524288*li8half)/278604451125 + 
   (296930682647626160039554*ln2^5)/10133503163906083190492278640625 - 
   (77161089476567776*ln2^6)/13233176188394720561128125 + (150033753088*ln2^7)/201611532952370165625 - 
   (4096*ln2^8)/87760402104375 - (308644357906271104*s6)/176442349178596274148375 + 
   (17403915358208*ln2*s6)/24193383954284419875 + (131072*ln2^2*s6)/619485191325 - 
   (17403915358208*s7a)/24193383954284419875 + (1200270024704*s7b)/1423140232604965875 - 
   (98240512*s8a)/157968723787875 - (207486976*s8b)/52656241262625 - (262144*s8c)/619485191325 - 
   (3801088*s8d)/10531248252525 - (96834421409101030075294213557543948824794755042729702757*z2)/
    1601017025121944122986531874569077339320377981806837760000000000 - 
   (9645136184570972*B4*z2)/882211745892981370741875 - (300067506176*li5half*z2)/1920109837641620625 - 
   (65536*li6half*z2)/835813353375 - (593861365295252320079108*ln2^3*z2)/2026700632781216638098455728125 + 
   (77161089476567776*ln2^4*z2)/882211745892981370741875 - (37508438272*ln2^5*z2)/2618331596784028125 + 
   (4096*ln2^6*z2)/3419236445625 + (2277376*s6*z2)/2106249650505 - 
   (254611300592373368241737040877310849017856163517813*z3)/196007059744415403589857675972199043520251559936000000000 + 
   (18754219136*B4*z3)/17280988538774585625 + (38469632*li5half*z3)/52656241262625 - 
   (4808704*ln2^5*z3)/789843618939375 - (3227778558346685883852328031198173*z2*z3)/
    34818451746311323934895739921602969600000 + (9617408*ln2^3*z2*z3)/157968723787875 + 
   (1283719099544507749509866167*z3^2)/1705081768540837786473121972224000 - 
   (4350978839552*ln2*z3^2)/4838676790856883975 + (4096*ln2^2*z3^2)/68831687925 + 
   (3184429241405597*z2*z3^2)/6625688500583792640000 + (2237*z3^3)/115880067072000 + 
   (17864605035445493964266183707768093290370199*z4)/12188686492120727301945342299916021950054400000000 - 
   (203648*B4*z4)/17552080420875 - (148465341323813080019777*ln2*z4)/39739228093749345845067759375 + 
   (38580544738283888*ln2^2*z4)/17298269527313360210625 - (4013402895104*ln2^3*z4)/5760329512924861875 + 
   (219136*ln2^4*z4)/2507440060125 - (4822568092285486*z2*z4)/67862441991767797749375 - 
   (111042421402527604547*z3*z4)/174673535609236724121600000 + (303104*ln2*z3*z4)/238263535125 - 
   (101824*z4^2)/1350160032375 + (248326639851091224111076118388827171*z5)/87046129365778309837239349804007424000000 - 
   (581380793216*ln2^2*z5)/384021967528324125 - (486461697063448396393561*z2*z5)/202948814185981918838784000000 + 
   (262144*ln2*z2*z5)/206495063775 - (4331044119572323*z3*z5)/8282110625729740800000 + (42503*z4*z5)/171674173440000 + 
   (1653086053376441368965795173717*z6)/545626165933068091671399031111680000 - 
   (5199607255456*ln2*z6)/2468712648396369375 + (380416*ln2^2*z6)/7522320180375 + (1411547*z3*z6)/2472108097536000 + 
   (1256338689170291298659*z7)/167726292715687536230400000 + (2237*z2*z7)/30042980352000 + 
   (1067727707674778519*z8)/1017705753689670549504000 + (2237*z9)/57940033536000)

B5a101[16] = 137137597772602717073049473153/64957225487571177999581425065984000000 - 229/(1373058086400*ep^3) + 
 789642737837/(1198641401106589440000*ep^2) + (-27844652538865943579/19931057163256413471897600000 - 
   (229*z2)/3661488230400)/ep + (789642737837*z2)/3196377069617571840000 - (229*z3)/10984464691200 + 
 ep*(-2190956814675750300865701018383300707/864089074957082440499327935403347673088000000 - 
   (27844652538865943579*z2)/53149485768683769258393600000 + (3960850021*z3)/56740421354158080000 - 
   (4351*z4)/117167623372800) + ep^2*(5093922668510008149451177963692576177439247243/
    2011535078272911114548862283620599373881986252800000000 + (524288*B4)/195091373878025625 + 
   (137137597772602717073049473153*z2)/173219267966856474665550466842624000000 - 
   (45044713003025629*z3)/464864307014726844825600000 - (229*z2*z3)/29291905843200 + 
   (12116993995991*z4)/102284066227762298880000 - (229*z5)/73229764608000) + 
 ep^3*(-546560060837317122247319446232948134927867991599880417/
    262231424224532759924638421811231822309015441897506734080000000 - (47280563273728*B4)/2838488772436419561834375 - 
   (8388608*li5half)/65030457959341875 + (1048576*ln2^5)/975456869390128125 - 
   (2190956814675750300865701018383300707*z2)/2304237533218886507998207827742260461568000000 - 
   (2097152*ln2^3*z2)/195091373878025625 - (223270936921300028089283293*z3)/47241618536415402181513763684352000000 + 
   (3960850021*z2*z3)/151307790277754880000 - (229*z3^2)/175751435059200 - 
   (17814216518967481541*z4)/130829503430606201251430400000 - (524288*ln2*z4)/3825321056431875 + 
   (1063834578091*z5)/9132505913193062400000 - (144499*z6)/11248091843788800) + 
 ep^4*(3719701913909168934513545469207293955428399910320289132612261749/
    3052276227883749799336099264389824633439040789942592512186122240000000000 + 
   (2377264466945393040896*B4)/41298691741670721689593903265625 + (756489012379648*li5half)/946162924145473187278125 + 
   (8388608*li6half)/21676819319780625 - (94561126547456*ln2^5)/14192443862182097809171875 + 
   (524288*ln2^6)/975456869390128125 + (2097152*s6)/13006091591868375 + 
   (5093922668510008149451177963692576177439247243*z2)/5364093542061096305463632756321598330351963340800000000 + 
   (65536*B4*z2)/65030457959341875 + (189122253094912*ln2^3*z2)/2838488772436419561834375 - 
   (524288*ln2^4*z2)/65030457959341875 + (12903740385899218929075743677410240017*z3)/
    34563562998283297619973117416133906923520000000 - (45044713003025629*z2*z3)/1239638152039271586201600000 - 
   (1418656518997*z3^2)/21918014191663349760000 - (744631516210236792780818155117*z4)/
    5543016574939407189297614938963968000000 + (47280563273728*ln2*z4)/55656642596792540428125 - 
   (262144*ln2^2*z4)/1275107018810625 + (32768*z2*z4)/5002342919949375 - (4351*z3*z4)/937340986982400 - 
   (4997710009567970827453*z5)/7440928007615727696175104000000 - (229*z2*z5)/195279372288000 - 
   (457964408511569*z6)/1963854071573036138496000 - (229*z7)/410086681804800) + 
 ep^5*(14163353344368230832367762225549797833026890229276906418782029784105417/
    203013484833200428053410528048978318391238831267188103985325312206438400000000000 - 
   (976702524217192387900356112*B4)/6603041329117023337340721223624453125 - 
   (38036231471126288654336*li5half)/13766230580556907229864634421875 - 
   (756489012379648*li6half)/315387641381824395759375 - (8388608*li7half)/7225606439926875 + 
   (4754528933890786081792*ln2^5)/206493458708353608447969516328125 - 
   (47280563273728*ln2^6)/14192443862182097809171875 + (524288*ln2^7)/2276066028576965625 - 
   (189122253094912*s6)/189232584829094637455625 + (60817408*ln2*s6)/273127923429235875 - 
   (60817408*s7a)/273127923429235875 + (4194304*s7b)/16066348437013875 - 
   (546560060837317122247319446232948134927867991599880417*z2)/
    699283797932087359799035791496618192824041178393351290880000000 - (5910070409216*B4*z2)/946162924145473187278125 - 
   (1048576*li5half*z2)/21676819319780625 - (9509057867781572163584*ln2^3*z2)/41298691741670721689593903265625 + 
   (47280563273728*ln2^4*z2)/946162924145473187278125 - (131072*ln2^5*z2)/29559299072428125 - 
   (1443919344210401237785347528927528502807282697*z3)/1237867740475637608953146020689599614696606924800000000 + 
   (65536*B4*z3)/195091373878025625 - (223270936921300028089283293*z2*z3)/125977649430441072484036703158272000000 + 
   (1507828120603341152423*z3^2)/3571645443655549294164049920000 - (15204352*ln2*z3^2)/54625584685847175 - 
   (229*z2*z3^2)/468670493491200 + (364463689628475011819460373717428278083*z4)/
    368678005315021841279713252438761673850880000000 - (2377264466945393040896*ln2*z4)/809778269444523954697919671875 + 
   (23640281636864*ln2^2*z4)/18552214198930846809375 - (14024704*ln2^3*z4)/65030457959341875 - 
   (2955035204608*z2*z4)/72781763395805629790625 - (1044431023361567*z3*z4)/5727907708754688737280000 + 
   (7864639241416973322149798170753*z5)/3464385359337129493311009336852480000000 - 
   (2031616*ln2^2*z5)/4335363863956125 - (2643076000553423*z2*z5)/3579942317971680460800000 - 
   (229*z3*z5)/585838116864000 + (269779845901127484858739*z6)/163275220281396539161785139200000 - 
   (18169856*ln2*z6)/27870196268289375 + (186286238791*z7)/80285766269829120000 - (279151*z8)/71987787800248320) + 
 ep^6*(-112601944627643217731272742415979921701887695032858000995320440198906482885675849/
    60149127625798782632280868161511686701734724311759516199641922368973146423296000000000000 + 
   (113397428724293389113680249725099951*B4)/356835814862185843386263769939648142507031250 + 
   (15627240387475078206405697792*li5half)/2201013776372341112446907074541484375 + 
   (38036231471126288654336*li6half)/4588743526852302409954878140625 + 
   (756489012379648*li7half)/105129213793941465253125 + (8388608*li8half)/2408535479975625 - 
   (1953405048434384775800712224*ln2^5)/33015206645585116686703606118122265625 + 
   (2377264466945393040896*ln2^6)/206493458708353608447969516328125 - 
   (47280563273728*ln2^7)/33115702345091561554734375 + (65536*ln2^8)/758688676192321875 + 
   (9509057867781572163584*s6)/2753246116111381445972926884375 - (5484545339752448*ln2*s6)/3973884281410987386568125 - 
   (2097152*ln2^2*s6)/5355449479004625 + (5484545339752448*s7a)/3973884281410987386568125 - 
   (378244506189824*s7b)/233757898906528669798125 + (1571848192*s8a)/1365639617146179375 + 
   (3319791616*s8b)/455213205715393125 + (4194304*s8c)/5355449479004625 + (60817408*s8d)/91042641143078625 + 
   (3719701913909168934513545469207293955428399910320289132612261749*z2)/
    8139403274356666131562931371706199022504108773180246699162992640000000000 + 
   (297158058368174130112*B4*z2)/13766230580556907229864634421875 + (94561126547456*li5half*z2)/
    315387641381824395759375 + (1048576*li6half*z2)/7225606439926875 + (3906810096868769551601424448*ln2^3*z2)/
    6603041329117023337340721223624453125 - (2377264466945393040896*ln2^4*z2)/13766230580556907229864634421875 + 
   (11820140818432*ln2^5*z2)/430074056429760539671875 - (65536*ln2^6*z2)/29559299072428125 - 
   (36438016*s6*z2)/18208528228615725 + (135132394638735678347119257514570565395909276150282686983*z3)/
    52446284844906551984927684362246364461803088379501346816000000000 - 
   (5910070409216*B4*z3)/2838488772436419561834375 - (615514112*li5half*z3)/455213205715393125 + 
   (76939264*ln2^5*z3)/6828198085730896875 + (12903740385899218929075743677410240017*z2*z3)/
    92169501328755460319928313109690418462720000000 - (153878528*ln2^3*z2*z3)/1365639617146179375 - 
   (12306632790960525689553766494079*z3^2)/8314524862409110783946422408445952000000 + 
   (1371136334938112*ln2*z3^2)/794776856282197477313625 - (65536*ln2^2*z3^2)/595049942111625 - 
   (133972469275207*z2*z3^2)/150734413388281282560000 - (229*z3^3)/4218034441420800 - 
   (475972448736195226936284318843851773763068437679*z4)/171650993345955081774836248202291146571262826905600000000 + 
   (3258368*B4*z4)/151737735238464375 + (976702524217192387900356112*ln2*z4)/129471398610137712496876886737734375 - 
   (1188632233472696520448*ln2^2*z4)/269926089814841318232639890625 + (1264755067572224*ln2^3*z4)/
    946162924145473187278125 - (3506176*ln2^4*z4)/21676819319780625 + (148579029184087065056*z2*z4)/
    1058940813888992863835741109375 + (2921247737024621920213*z3*z4)/2424389634481342551190142976000 - 
   (4849664*ln2*z3*z4)/2059788261155625 + (1629184*z4^2)/11672133479881875 - 
   (266338906185253280099269883821643675747*z5)/46084750664377730159964156554845209231360000000 + 
   (183212182685696*ln2^2*z5)/63077528276364879151875 + (1914701878549120116597887*z2*z5)/
    416691968426480750985805824000000 - (4194304*ln2*z2*z5)/1785149826334875 + 
   (3466901772553403*z3*z5)/3579942317971680460800000 - (4351*z4*z5)/6248939913216000 - 
   (3149803689982926696511926150533641*z6)/532129591194183090172571034140540928000000 + 
   (1638567020955136*ln2*z6)/405498396062345651690625 - (6086656*ln2^2*z6)/65030457959341875 - 
   (144499*z3*z6)/89984734750310400 - (54444822744371078458199*z7)/3788108803877097736234598400000 - 
   (229*z2*z7)/1093564484812800 - (4258315654020769739*z8)/2199516560161800475115520000 - (229*z9)/2109017220710400)

B5a101[18] = -873086733749082199497476608062317/195607804220551434373424531697512263680000000 + 107/(339831876384000*ep^3) - 
 17706511933843/(13646532351598520774400000*ep^2) + (52164809280083627401627/18266664407195778523893111168000000 + 
   (107*z2)/906218337024000)/ep - (17706511933843*z2)/36390752937596055398400000 + (107*z3)/2718655011072000 + 
 ep*(11613812401892160959409325593254566269271363/2094657909022124758895228664230591172699262156800000000 + 
   (52164809280083627401627*z2)/48711105085855409397048296448000000 - (1232529596447*z3)/8397866062522166630400000 + 
   (2033*z4)/28998986784768000) + ep^2*(-1682128682411793493353785846844521124640729055001037/
    291305918706666829689347278135772837307518363496873984000000000 - (1048576*B4)/317302184514474534375 - 
   (873086733749082199497476608062317*z2)/521620811254803824995798751193366036480000000 + 
   (3433242014186564800177*z3)/13284846841596929835558626304000000 + (107*z2*z3)/7249746696192000 - 
   (26910606765659*z4)/105864008545733979340800000 + (107*z5)/18124366740480000) + 
 ep^3*(25073896662890610058105418560578965877522299193704820301631779/
    4901972626113098762476625964109549243698862540748087206682296320000000000 + 
   (448394997235712*B4)/21236356500181104124689721875 + (16777216*li5half)/105767394838158178125 - 
   (2097152*ln2^5)/1586510922572372671875 + (11613812401892160959409325593254566269271363*z2)/
    5585754424058999357053943104614909793864699084800000000 + (4194304*ln2^3*z2)/317302184514474534375 - 
   (29726723482924133080666087664999*z3)/142260221251310134089763295780008919040000000 - 
   (1232529596447*z2*z3)/22394309500059111014400000 + (107*z3^2)/43498480177152000 + 
   (49657834257294997710661*z4)/119904258672874853900426575872000000 + (1048576*ln2*z4)/6221611461068128125 - 
   (110907302257043*z5)/727815058751921107968000000 + (67517*z6)/2783902731337728000) + 
 ep^4*(-9452055767225851245867037333620203527890104404840870915715043370512810401/
    2572135773563011162953771884075332820350671568204711362024134234243648716800000000000 - 
   (2657115583210170198995968*B4)/35532597899764185292094009344466484375 - 
   (7174319955771392*li5half)/7078785500060368041563240625 - (16777216*li6half)/35255798279386059375 + 
   (896789994471424*ln2^5)/106181782500905520623448609375 - (1048576*ln2^6)/1586510922572372671875 - 
   (4194304*s6)/21153478967631635625 - (1682128682411793493353785846844521124640729055001037*z2)/
    776815783217778212504926075028727566153382302658330624000000000 - (131072*B4*z2)/105767394838158178125 - 
   (1793579988942848*ln2^3*z2)/21236356500181104124689721875 + (1048576*ln2^4*z2)/105767394838158178125 - 
   (741581250400072828318369968322703975779673*z3)/3351452654435399614232365862768945876318819450880000000 + 
   (3433242014186564800177*z2*z3)/35426258244258479561489670144000000 + 
   (132376825257581*z3^2)/1746756141004610659123200000 - (3482421330746560135808464103248151*z4)/
    16691865960153722399865560038187713167360000000 - (448394997235712*ln2*z4)/416399147062374590680190625 + 
   (524288*ln2^2*z4)/2073870487022709375 - (65536*z2*z4)/8135953449089090625 + (2033*z3*z4)/231991894278144000 + 
   (849260453646108364169627*z5)/974222101717108187940965928960000000 + (107*z2*z5)/48331644641280000 + 
   (5572080702321391*z6)/22358478604859016436776960000 + (107*z7)/101496453746688000) + 
 ep^5*(3864683733349717472086970846183712928660398247501928686460826606183471043241955473/
    2503964298562220885172631186663301651333348625068464604838864504360732530193727488000000000000 + 
   (179208319802539281009050790084448*B4)/914661835847811279233658560130443840541796875 + 
   (42513849331362723183935488*li5half)/11844199299921395097364669781488828125 + 
   (7174319955771392*li6half)/2359595166686789347187746875 + (16777216*li7half)/11751932759795353125 - 
   (5314231166420340397991936*ln2^5)/177662989498820926460470046722332421875 + 
   (448394997235712*ln2^6)/106181782500905520623448609375 - (1048576*ln2^7)/3701858819335536234375 + 
   (1793579988942848*s6)/1415757100012073608312648125 - (121634816*ln2*s6)/444223058320264348125 + 
   (121634816*s7a)/444223058320264348125 - (8388608*s7b)/26130768136486138125 + 
   (25073896662890610058105418560578965877522299193704820301631779*z2)/
    13071927002968263366604335904292131316530300108661565884486123520000000000 + 
   (56049374654464*B4*z2)/7078785500060368041563240625 + (2097152*li5half*z2)/35255798279386059375 + 
   (10628462332840680795983872*ln2^3*z2)/35532597899764185292094009344466484375 - 
   (448394997235712*ln2^4*z2)/7078785500060368041563240625 + (262144*ln2^5*z2)/48076088562799171875 + 
   (2508985258760201094505239618065977261580271946164149*z3)/
    1971916988168206231743273882765231514081662768286531584000000000 - (131072*B4*z3)/317302184514474534375 - 
   (29726723482924133080666087664999*z2*z3)/379360590003493690906035455413357117440000000 - 
   (1231416305776431045484133*z3^2)/2338133044121059651058318229504000000 + (30408704*ln2*z3^2)/88844611664052869625 + 
   (107*z2*z3^2)/115995947139072000 - (5882352482298781767810040966599892337596703*z4)/
    7149765662795519177029047173907084536146814828544000000 + (2657115583210170198995968*ln2*z4)/
    696717605877729123374392340087578125 - (224197498617856*ln2^2*z4)/138799715687458196893396875 + 
   (28049408*ln2^3*z4)/105767394838158178125 + (28024687327232*z2*z4)/544521961543105233966403125 + 
   (280354755463537*z3*z4)/1330861821717798597427200000 - (31103222516864115777916474744075117*z5)/
    10432416225096076499915975023867320729600000000 + (4063232*ln2^2*z5)/7051159655877211875 + 
   (5266197460294471*z2*z5)/5822520470015368863744000000 + (107*z3*z5)/144994933923840000 - 
   (300913832267811547188554483*z6)/149640514823747817667732366688256000000 + (36339712*ln2*z6)/45328883502067790625 - 
   (895058173567007*z7)/313520333000827554201600000 + (130433*z8)/17816977480561459200) + 
 ep^6*(35491184838488300378882303807896524423424785849811720502055422756684206386454850601141768821/
    26813595923701571080660931370442641075441411430899730328972072151310240102237455422198906880000000000000 - 
   (242905196479143188313427853294189395818211*B4)/568437630536537639900123090171654524260812926587890625 - 
   (2867333116840628496144812641351168*li5half)/304887278615937093077886186710147946847265625 - 
   (42513849331362723183935488*li6half)/3948066433307131699121556593829609375 - 
   (7174319955771392*li7half)/786531722228929782395915625 - (16777216*li8half)/3917310919931784375 + 
   (358416639605078562018101580168896*ln2^5)/4573309179239056396168292800652219202708984375 - 
   (2657115583210170198995968*ln2^6)/177662989498820926460470046722332421875 + 
   (448394997235712*ln2^7)/247757492502112881454713421875 - (131072*ln2^8)/1233952939778512078125 - 
   (10628462332840680795983872*s6)/2368839859984279019472933956297765625 + 
   (52013819679342592*ln2*s6)/29730899100253545774565610625 + (4194304*ln2^2*s6)/8710256045495379375 - 
   (52013819679342592*s7a)/29730899100253545774565610625 + (3587159977885696*s7b)/1748876417661973280856800625 - 
   (3143696384*s8a)/2221115291601321740625 - (6639583232*s8b)/740371763867107246875 - 
   (8388608*s8c)/8710256045495379375 - (121634816*s8d)/148074352773421449375 - 
   (9452055767225851245867037333620203527890104404840870915715043370512810401*z2)/
    6859028729501363101210058357534220854268457515212563632064357957983063244800000000000 - 
   (332139447901271274874496*B4*z2)/11844199299921395097364669781488828125 - 
   (896789994471424*li5half*z2)/2359595166686789347187746875 - (2097152*li6half*z2)/11751932759795353125 - 
   (716833279210157124036203160337792*ln2^3*z2)/914661835847811279233658560130443840541796875 + 
   (2657115583210170198995968*ln2^4*z2)/11844199299921395097364669781488828125 - 
   (112098749308928*ln2^5*z2)/3217629772754712746165109375 + (131072*ln2^6*z2)/48076088562799171875 + 
   (72876032*s6*z2)/29614870554684289875 - (126254914004546343196336500656754126166338970656080940651507421*z3)/
    39215781008904790099813007712876393949590900325984697653458370560000000000 + 
   (56049374654464*B4*z3)/21236356500181104124689721875 + (1231028224*li5half*z3)/740371763867107246875 - 
   (153878528*ln2^5*z3)/11105576458006608703125 - (741581250400072828318369968322703975779673*z2*z3)/
    8937207078494398971286308967383855670183518535680000000 + (307757056*ln2^3*z2*z3)/2221115291601321740625 + 
   (47807183533770352517750148777413779*z3^2)/25037798940230583599798340057281569751040000000 - 
   (13003454919835648*ln2*z3^2)/5946179820050709154913122125 + (131072*ln2^2*z3^2)/967806227277264375 + 
   (267594858887039*z2*z3^2)/245158756632226057420800000 + (107*z3^3)/1043963524251648000 + 
   (875320478265831383620092982413033567468284945228271523*z4)/
    273439155692657930801733978410112103285990570535732379648000000000 - (6516736*B4*z4)/246790587955702415625 - 
   (179208319802539281009050790084448*ln2*z4)/17934545800937476063405069806479290991015625 + 
   (1328557791605085099497984*ln2^2*z4)/232239201959243041124797446695859375 - 
   (11994566176055296*ln2^3*z4)/7078785500060368041563240625 + (7012352*ln2^4*z4)/35255798279386059375 - 
   (166069723950635637437248*z2*z4)/911092253840107315181897675499140625 - 
   (18670169371179836724691327*z3*z4)/12470042901978984805644363890688000000 + 
   (9699328*ln2*z3*z4)/3350098479036684375 - (3258368*z4^2)/18983891381207878125 + 
   (859780380742371229050545822880595049471524163*z5)/111715088481179987141078862092298195877293981696000000000 - 
   (1737530614288384*ln2^2*z5)/471919033337357869437549375 - (4121520848190985305166829*z2*z5)/
    708525164885169591229793402880000000 + (8388608*ln2*z2*z5)/2903418681831793125 - 
   (6940455058710931*z3*z5)/5822520470015368863744000000 + (2033*z4*z5)/1546612628520960000 + 
   (484387887069352269220112064038029213*z6)/64096765286990294015483750546640818562662400000 - 
   (15539689122950144*ln2*z6)/3033765214311586303527103125 + (12173312*ln2^2*z6)/105767394838158178125 + 
   (67517*z3*z6)/22271221850701824000 + (99415022304422149152629147*z7)/5455643769615805852469409202176000000 + 
   (107*z2*z7)/270657209991168000 + (8476090332624397603*z8)/3577356576777442629884313600000 + 
   (107*z9)/521981762125824000)

B5a101[20] = 376829383064740556517511179814727256637/57461748567829189361537190431461202578636800000000000 - 
 10877213/(25955543121706598400000*ep^3) + 3735038070350764127/(2084578778674902360597626880000000*ep^2) + 
 (-18946978242492907770173971309/4650546624756787645954994958483456000000000 - (10877213*z2)/69214781657884262400000)/
  ep + (3735038070350764127*z2)/5558876743133072961593671680000000 - (10877213*z3)/207644344973652787200000 + 
 ep*(-37242661025741905456784412452383012944477215492477/
    4444026219781339888472117134031622231998754591866880000000000000 - (18946978242492907770173971309*z2)/
    12401457666018100389213319889289216000000000 + (3514361688609609823*z3)/16676630229399218884781015040000000 - 
   (206667047*z4)/2214873013052296396800000) + 
 ep^2*(125299182132127353647039366434648269085194818958781903212301/
    13905779335381447782050681669089252161711696599886776500224000000000000000 + 
   (134217728*B4)/47333553374946738665390625 + (376829383064740556517511179814727256637*z2)/
    153231329514211171630765841150563206876364800000000000 - (52922405079762218747542693*z3)/
    125267249151697983729427473629184000000000 - (10877213*z2*z3)/553718253263074099200000 + 
   (5969953652261528647*z4)/16171277798205303160999772160000000 - (10877213*z5)/1384295633157685248000000) + 
 ep^3*(-815808729237371254730262725056234497427759379790871009367123844316387/
    97500235533389534385660090426138934457170375935479454540910873804800000000000000000 - 
   (37767822713028608*B4)/2030726590329818081923454654296875 - (2147483648*li5half)/15777851124982246221796875 + 
   (268435456*ln2^5)/236667766874733693326953125 - (37242661025741905456784412452383012944477215492477*z2)/
    11850736586083573035925645690750992618663345578311680000000000000 - 
   (536870912*ln2^3*z2)/47333553374946738665390625 + (274741137132941380477661598166551646699*z3)/
    543274713732203244872715254988360460743475200000000000 + (3514361688609609823*z2*z3)/
    44471013945064583692749373440000000 - (10877213*z3^2)/3322309519578444595200000 - 
   (282496012196080556381614459159*z4)/396846645312579212454826236457254912000000000 - 
   (134217728*ln2*z4)/928108889704838013046875 + (15951052059593234527*z5)/111177534862661459231873433600000000 - 
   (6863521403*z6)/212627809253020454092800000) + 
 ep^4*(98112853320793213516382023351798635297167560891561042561678562395822133744622521/
    14757629000817776547447266184882222056761978122574531439613470168972934512640000000000000000000 + 
   (8917078524919531106043035648*B4)/132514382292433058523703096099019695166015625 + 
   (604285163408457728*li5half)/676908863443272693974484884765625 + (2147483648*li6half)/5259283708327415407265625 - 
   (75535645426057216*ln2^5)/10153632951649090409617273271484375 + (134217728*ln2^6)/236667766874733693326953125 + 
   (536870912*s6)/3155570224996449244359375 + (125299182132127353647039366434648269085194818958781903212301*z2)/
    37082078227683860752135151117571339097897857599698070667264000000000000000 + 
   (16777216*B4*z2)/15777851124982246221796875 + (151071290852114432*ln2^3*z2)/2030726590329818081923454654296875 - 
   (134217728*ln2^4*z2)/15777851124982246221796875 - (22460057932624832264043771401125270240973992402039*z3)/
    106656629274752157323330811216758933567970110204805120000000000000 - (52922405079762218747542693*z2*z3)/
    334045997737861289945139929677824000000000 - (15936685102003562401*z3^2)/266826083670387502156496240640000000 + 
   (48037750303888388272464435228012363047131*z4)/63744233077911847398398589918634294060567756800000000000 + 
   (37767822713028608*ln2*z4)/39818168437839570233793228515625 - (67108864*ln2^2*z4)/309369629901612671015625 + 
   (8388608*z2*z4)/1213680855767865093984375 - (206667047*z3*z4)/17718984104418371174400000 - 
   (65898839145062750725038666703*z5)/82676384440120669261422132595261440000000000 - 
   (10877213*z2*z5)/3691455021753827328000000 - (2759352211895589219799*z6)/17076869354904800138015759400960000000 - 
   (10877213*z7)/7752055545683037388800000) + 
 ep^5*(-2544893836486613484379837852763300116694808843800191358936821438787329358999443994620522211/
    622548123730032167576045428784163373062753801907647012378062687396687125319415496704000000000000000000000 - 
   (13255298768534998030849232638320062464*B4)/73907534654740175772327216841540269952778880615234375 - 
   (142673256398712497696688570368*li5half)/44171460764144352841234365366339898388671875 - 
   (604285163408457728*li6half)/225636287814424231324828294921875 - (2147483648*li7half)/1753094569442471802421875 + 
   (17834157049839062212086071296*ln2^5)/662571911462165292618515480495098475830078125 - 
   (37767822713028608*ln2^6)/10153632951649090409617273271484375 + (134217728*ln2^7)/552224789374378617762890625 - 
   (151071290852114432*s6)/135381772688654538794896976953125 + (15569256448*ln2*s6)/66266974724925434131546875 - 
   (15569256448*s7a)/66266974724925434131546875 + (1073741824*s7b)/3898057336760319654796875 - 
   (815808729237371254730262725056234497427759379790871009367123844316387*z2)/
    260000628089038758361760241136370491885787669161278545442428996812800000000000000000 - 
   (4720977839128576*B4*z2)/676908863443272693974484884765625 - (268435456*li5half*z2)/5259283708327415407265625 - 
   (35668314099678124424172142592*ln2^3*z2)/132514382292433058523703096099019695166015625 + 
   (37767822713028608*ln2^4*z2)/676908863443272693974484884765625 - (33554432*ln2^5*z2)/7171750511355566464453125 - 
   (885601630233349856853143074753781136283241144716142579440241*z3)/
    1223708581513567404820459986879854190230629300790036332019712000000000000000 + 
   (16777216*B4*z3)/47333553374946738665390625 + (274741137132941380477661598166551646699*z2*z3)/
    1448732569952541986327240679968961228649267200000000000 + (268897440999421659736106869907*z3^2)/
    595269967968868818682239354685882368000000000 - (3892314112*ln2*z3^2)/13253394944985086826309375 - 
   (10877213*z2*z3^2)/8859492052209185587200000 + (6532841667710869171571891052912902794594138246073*z4)/
    379223570754674337149620662104031763797227058505973760000000000000 - (8917078524919531106043035648*ln2*z4)/
    2598321221420256049484374433314111669921875 + (18883911356514304*ln2^2*z4)/13272722812613190077931076171875 - 
   (3590324224*ln2^3*z4)/15777851124982246221796875 - (2360488919564288*z2*z4)/52069912572559437998037298828125 - 
   (32908088133116179637*z3*z4)/203296063748866668309711421440000000 + (108783627716908472830574789070700334515481*z5)/
    39840145673694904623999118699146433787854848000000000000 - (520093696*ln2^2*z5)/1051856741665483081453125 - 
   (3104110421272591039*z2*z5)/4024526148874622958619852800000000 - (10877213*z3*z5)/11074365065261481984000000 + 
   (62906147610287986946153725961813*z6)/38097277950007604395663318699896471552000000000 - 
   (4651483136*ln2*z6)/6761936196420962666484375 + (1526536054173229733983*z7)/622594195230904171698491228160000000 - 
   (13259322647*z8)/1360817979219330906193920000) + 
 ep^6*(38850883522635347932411245577779115686183349699600415587433703108420032556260414385373925469211278937/
    4999897714897727332446993046482226228036215687755584089780511078964631334064090515758152417280000000000000000000000\
0 + (21010187303274086147570081930051021676712221824*B4)/
    52997927209555001520063038735222852285379230202342864990234375 + (212084780296559968493587722213120999424*li5half)/
    24635844884913391924109072280513423317592960205078125 + (142673256398712497696688570368*li6half)/
    14723820254714784280411455122113299462890625 + (604285163408457728*li7half)/75212095938141410441609431640625 + 
   (2147483648*li8half)/584364856480823934140625 - (26510597537069996061698465276640124928*ln2^5)/
    369537673273700878861636084207701349763894403076171875 + (8917078524919531106043035648*ln2^6)/
    662571911462165292618515480495098475830078125 - (37767822713028608*ln2^7)/23691810220514544289106970966796875 + 
   (16777216*ln2^8)/184074929791459539254296875 + (35668314099678124424172142592*s6)/
    8834292152828870568246873073267979677734375 - (4381067434711318528*ln2*s6)/2843017226461745314692836516015625 - 
   (536870912*ln2^2*s6)/1299352445586773218265625 + (4381067434711318528*s7a)/2843017226461745314692836516015625 - 
   (302142581704228864*s7b)/167236307438926194981931559765625 + (402393137152*s8a)/331334873624627170657734375 + 
   (849866653696*s8b)/110444957874875723552578125 + (1073741824*s8c)/1299352445586773218265625 + 
   (15569256448*s8d)/22088991574975144710515625 + 
   (98112853320793213516382023351798635297167560891561042561678562395822133744622521*z2)/
    39353677335514070793192709826352592151365274993532083838969253783927825367040000000000000000000 + 
   (1114634815614941388255379456*B4*z2)/44171460764144352841234365366339898388671875 + 
   (75535645426057216*li5half*z2)/225636287814424231324828294921875 + 
   (268435456*li6half*z2)/1753094569442471802421875 + (53021195074139992123396930553280249856*ln2^3*z2)/
    73907534654740175772327216841540269952778880615234375 - (8917078524919531106043035648*ln2^4*z2)/
    44171460764144352841234365366339898388671875 + (9441955678257152*ln2^5*z2)/307685847019669406352038583984375 - 
   (16777216*ln2^6*z2)/7171750511355566464453125 - (9328132096*s6*z2)/4417798314995028942103125 + 
   (2005346976722675041202421315305345308209698360240758856555444579943197*z3)/
    780001884267116275085280723409111475657363007483835636327286990438400000000000000000 - 
   (4720977839128576*B4*z3)/2030726590329818081923454654296875 - (157571612672*li5half*z3)/
    110444957874875723552578125 + (19696451584*ln2^5*z3)/1656674368123135853288671875 - 
   (22460057932624832264043771401125270240973992402039*z2*z3)/
    284417678066005752862215496578023822847920293879480320000000000000 - 
   (39392903168*ln2^3*z2*z3)/331334873624627170657734375 - (12491486992107410639871296301963921126851*z3^2)/
    7355103816682136238276760375227033930065510400000000000 + (1095266858677829632*ln2*z3^2)/
    568603445292349062938567303203125 - (16777216*ln2^2*z3^2)/144372493954085913140625 - 
   (34999761231507339259*z2*z3^2)/37449274901107017846525788160000000 - (10877213*z3^3)/79735428469882670284800000 - 
   (28145894142867401015062598947996402070483502515920426583242339*z4)/
    13052891536144718984751573193385111362460045875093720874876928000000000000000 + 
   (834142208*B4*z4)/36814985958291907850859375 + (13255298768534998030849232638320062464*ln2*z4)/
    1449167346171375995535827781206671959858409423828125 - (4458539262459765553021517824*ln2^2*z4)/
    866107073806752016494791477771370556640625 + (1010289257573515264*ln2^3*z4)/676908863443272693974484884765625 - 
   (897581056*ln2^4*z4)/5259283708327415407265625 + (557317407807470694127689728*z2*z4)/
    3397804674164950218556489643564607568359375 + (1349691616294093907698447345571*z3*z4)/
    1058257720833544566546203297219346432000000000 - (1241513984*ln2*z3*z4)/499750940610297391640625 + 
   (417071104*z4^2)/2831921996791685219296875 - (5053345267867631800826770102779893371630194639936631*z5)/
    711044195165014382155538741445059557119800734698700800000000000000 + 
   (146350313012985856*ln2^2*z5)/45127257562884846264965658984375 + (922278408071080417887232413643*z2*z5)/
    180384838778445096570375562026024960000000000 - (1073741824*ln2*z2*z5)/433117481862257739421875 + 
   (911113535593517242463*z3*z5)/889420278901291673854987468800000000 - (206667047*z4*z5)/118126560696122474496000000 - 
   (40416646235176976409877413887873402498379617*z6)/6119446375479537350246264632188892229814504652800000000000 + 
   (1308891105898397696*ln2*z6)/290103798618545440274779236328125 - (1558183936*ln2^2*z6)/15777851124982246221796875 - 
   (6863521403*z3*z6)/1701022474024163632742400000 - (7433724200101264595039452394447*z7)/
    462987752864675747863963942533464064000000000 - (10877213*z2*z7)/20672148121821433036800000 - 
   (1102358501285671457063471*z8)/546459819356953604416504300830720000000 - (10877213*z9)/39867714234941335142400000)

B5a101[22] = -619129837753870599240688530182078426122663/88757523768649786291440267370750793747056951296000000000000 + 
 2013779/(4931553193124253696000000*ep^3) - 6905477876453372833/(3828676356832904002297641369600000000*ep^2) + 
 (6274472463302669712151354408349/1486221690339774195894297288832142868480000000000 + 
   (2013779*z2)/13150808514998009856000000)/ep - (6905477876453372833*z2)/10209803618221077339460376985600000000 + 
 (2013779*z3)/39452425544994029568000000 + 
 ep*(16367700517670272515563103915057298508841127159846637053/
    1791609925989304538865315062844761288206077353499413289369600000000000000 + 
   (6274472463302669712151354408349*z2)/3963257840906064522384792770219047649280000000000 - 
   (229423320597262933*z3)/1056186581195283862702797619200000000 + (2013779*z4)/22148730130522963968000000) + 
 ep^2*(-1274379819754752686083132073513397126341791012913118066264297209813/
    126449090279714232300056735388041199788432045441361501460434895503360000000000000000 - 
   (536870912*B4)/304275858945282618387352734375 - (619129837753870599240688530182078426122663*z2)/
    236686730049732763443840712988668783325485203456000000000000 + (17609532317525277224009444899*z3)/
    37272017312596218078853850503627407360000000000 + (2013779*z2*z3)/105206468119984078848000000 - 
   (11377385613948012473*z4)/29701246889370406805702914867200000000 + (2013779*z5)/263016170299960197120000000) + 
 ep^3*(870546986314181087207512843285839772295999317600426378453187863941808750867409/
    89989550565455857255095682851150273055552586037773175477933183192323019767808000000000000000000 + 
   (13448536519086178304*B4)/1135714306540805709586920867235341796875 + 
   (8589934592*li5half)/101425286315094206129117578125 - (1073741824*ln2^5)/1521379294726413091936763671875 + 
   (16367700517670272515563103915057298508841127159846637053*z2)/
    4777626469304812103640840167586030101882872942665102104985600000000000000 + 
   (2147483648*ln2^3*z2)/304275858945282618387352734375 - (2148325830694469751280351592409200011741*z3)/
    3215180241009953944378191503503337704525922304000000000000 - (229423320597262933*z2*z3)/
    2816497549854090300540793651200000000 + (2013779*z3^2)/631238808719904473088000000 + 
   (103446217106460173866259538104999*z4)/126824250908994064716313368647009524776960000000000 + 
   (536870912*ln2*z4)/5966193312652600360536328125 - (20866636721301910433*z5)/
    204196072364421546789207539712000000000 + (1270694549*z6)/40399283758073886277632000000) + 
 ep^4*(-131344553304412748785583654832888628133562415872400440414057686276967313261266297423941749/
    16122594075620467335151539387996388226773660979009731504574390668386148494413822479564800000000000000000000 - 
   (1646309095690866412520567472128*B4)/37705421480185081750570272792188232363046142578125 - 
   (215176584305378852864*li5half)/378571435513601903195640289078447265625 - 
   (8589934592*li6half)/33808428771698068709705859375 + (26897073038172356608*ln2^5)/
    5678571532704028547934604336176708984375 - (536870912*ln2^6)/1521379294726413091936763671875 - 
   (2147483648*s6)/20285057263018841225823515625 - (1274379819754752686083132073513397126341791012913118066264297209813*
     z2)/337197574079237952800151294368109866102485454510297337227826388008960000000000000000 - 
   (67108864*B4*z2)/101425286315094206129117578125 - (53794146076344713216*ln2^3*z2)/
    1135714306540805709586920867235341796875 + (536870912*ln2^4*z2)/101425286315094206129117578125 + 
   (291872212097346718927111482152357566269009937753710433*z3)/
    494237220962566769342155879405451389849952373379148493619200000000000000 + 
   (17609532317525277224009444899*z2*z3)/99392046166923248210276934676339752960000000000 + 
   (15576491463380143199*z3^2)/490070573674611712294098095308800000000 - 
   (5672884399166850252188241666396232626896251*z4)/5182193668457306820665144031751905992810623401984000000000000 - 
   (13448536519086178304*ln2*z4)/22268907971388347246802369945791015625 + 
   (268435456*ln2^2*z4)/1988731104217533453512109375 - (33554432*z2*z4)/7801945101161092779162890625 + 
   (2013779*z3*z4)/177189841044183711744000000 + (42645867596115695798691686645149*z5)/
    79265156818121290447695855404380952985600000000000 + (2013779*z2*z5)/701376454133227192320000000 + 
   (1489684870571546181161*z6)/31364516715175149586822278099763200000000 + (2013779*z7)/1472890553679777103872000000) + 
 ep^5*(344264750756852153150659511179469167264219239369172101202981761377713007906699560820076010728462787733/591712185\
00394385122021471428383192303027797933823459618199902897551833566011173883113102492303360000000000000000000000 + 
   (586784180947426326619585236280183721148416*B4)/4965972526723232194740599794215637148884782948740240478515625 + 
   (26340945531053862600329079554048*li5half)/12568473826728360583523424264062744121015380859375 + 
   (215176584305378852864*li6half)/126190478504533967731880096359482421875 + 
   (8589934592*li7half)/11269476257232689569901953125 - (3292618191381732825041134944256*ln2^5)/
    188527107400925408752851363960941161815230712890625 + (13448536519086178304*ln2^6)/
    5678571532704028547934604336176708984375 - (536870912*ln2^7)/3549885021028297214519115234375 + 
   (53794146076344713216*s6)/75714287102720380639128057815689453125 - 
   (2147483648*ln2*s6)/14689179397358471232492890625 + (2147483648*s7a)/14689179397358471232492890625 - 
   (4294967296*s7b)/25058011913140921514252578125 + 
   (870546986314181087207512843285839772295999317600426378453187863941808750867409*z2)/
    239972134841215619346921820936400728148140229434061801274488488512861386047488000000000000000000 + 
   (1681067064885772288*B4*z2)/378571435513601903195640289078447265625 + 
   (1073741824*li5half*z2)/33808428771698068709705859375 + (6585236382763465650082269888512*ln2^3*z2)/
    37705421480185081750570272792188232363046142578125 - (13448536519086178304*ln2^4*z2)/
    378571435513601903195640289078447265625 + (134217728*ln2^5*z2)/46102402870497366422326171875 - 
   (10036231176135647269994290918653142713506945858911085300259400723*z3)/
    383707584297063877324310093591297433840759310304821107879940372561920000000000000000 - 
   (67108864*B4*z3)/304275858945282618387352734375 - (2148325830694469751280351592409200011741*z2*z3)/
    8573813976026543851675177342675567212069126144000000000000 - (52295206408633661327851658019427*z3^2)/
    190236376363491097074470052970514287165440000000000 + (536870912*ln2*z3^2)/2937835879471694246498578125 + 
   (2013779*z2*z3^2)/1683303489919745261568000000 + (121304557031401953795454072002754373579025280877349276103*z4)/
    152884047017753987316506885362752963260251934165283267359539200000000000000 + 
   (1646309095690866412520567472128*ln2*z4)/739321989807550622560201427297808477706787109375 - 
   (6724268259543089152*ln2^2*z4)/7422969323796115748934123315263671875 + 
   (14361296896*ln2^3*z4)/101425286315094206129117578125 + (840533532442886144*z2*z4)/
    29120879654892454091972329929111328125 + (1492150164579523620187*z3*z4)/18295968083852170592312995558195200000000 - 
   (37388953914297337573075665528030908586098473*z5)/20512849937643506165132861792351294554875384299520000000000000 + 
   (2080374784*ln2^2*z5)/6761685754339613741941171875 + (24582321733451757767*z2*z5)/
    51741991187364735837989240832000000000 + (2013779*z3*z5)/2104129362399681576960000000 - 
   (11273429742272687353651740369740293*z6)/12175128087263430212766083390112914378588160000000000 + 
   (18605932544*ln2*z6)/43467979849326088341050390625 - (1747249496279743624097*z7)/
    1143498005240760662019562222387200000000 + (2454796601*z8)/258555416051672872176844800000) + 
 ep^6*
  (-133464948680398757429088919132321642319796853447224246916776074437042443328662631786891373957770523535318011822023/
    4593835580914227669047460451378190029064244633531187496484555558755381774353310997311155806225014103579033600000000\
0000000000000000 - (63697701846493414246598995732184036750665226594310656*B4)/
    240962391273804670605234750710822256167072867201131281393183746337890625 - 
   (9388546895158821225913363780482939538374656*li5half)/
    1655324175574410731580199931405212382961594316246746826171875 - (26340945531053862600329079554048*li6half)/
    4189491275576120194507808088020914707005126953125 - (215176584305378852864*li7half)/
    42063492834844655910626698786494140625 - (8589934592*li8half)/3756492085744229856633984375 + 
   (1173568361894852653239170472560367442296832*ln2^5)/24829862633616160973702998971078185744423914743701202392578125 - 
   (1646309095690866412520567472128*ln2^6)/188527107400925408752851363960941161815230712890625 + 
   (13448536519086178304*ln2^7)/13250000242976066611847410117745654296875 - 
   (67108864*ln2^8)/1183295007009432404839705078125 - (6585236382763465650082269888512*s6)/
    2513694765345672116704684852812548824203076171875 + (53794146076344713216*ln2*s6)/
    54827587212314758393851352211361328125 + (2147483648*ln2^2*s6)/8352670637713640504750859375 - 
   (53794146076344713216*s7a)/54827587212314758393851352211361328125 + 
   (107588292152689426432*s7b)/93529413479831058436569953772322265625 - 
   (1609572548608*s8a)/2129931012616978328711469140625 - (3399466614784*s8b)/709977004205659442903823046875 - 
   (4294967296*s8c)/8352670637713640504750859375 - (2147483648*s8d)/4896393132452823744164296875 - 
   (131344553304412748785583654832888628133562415872400440414057686276967313261266297423941749*z2)/
    42993584201654579560404105034657035271396429277359284012198375115696395985103526612172800000000000000000000 - 
   (205788636961358301565070934016*B4*z2)/12568473826728360583523424264062744121015380859375 - 
   (26897073038172356608*li5half*z2)/126190478504533967731880096359482421875 - 
   (1073741824*li6half*z2)/11269476257232689569901953125 - (2347136723789705306478340945120734884593664*ln2^3*z2)/
    4965972526723232194740599794215637148884782948740240478515625 + (1646309095690866412520567472128*ln2^4*z2)/
    12568473826728360583523424264062744121015380859375 - (3362134129771544576*ln2^5*z2)/
    172077925233455410543472858672021484375 + (67108864*ln2^6*z2)/46102402870497366422326171875 + 
   (37312528384*s6*z2)/28399080168226377716152921875 - 
   (91235564978620205878494273071857489635389548530434038278742777652073748802353*z3)/
    74474110812791054280079185807848501839078002238157110740358496435025947394048000000000000000000 + 
   (1681067064885772288*B4*z3)/1135714306540805709586920867235341796875 + 
   (630286450688*li5half*z3)/709977004205659442903823046875 - (78785806336*ln2^5*z3)/10649655063084891643557345703125 + 
   (291872212097346718927111482152357566269009937753710433*z2*z3)/
    1317965922566844718245749011747870372933206329011062649651200000000000000 + 
   (157571612672*ln2^3*z2*z3)/2129931012616978328711469140625 + (12278089116827810321008875839373621957097049*z3^2)/
    11360963042387172645304354223456101599623289765888000000000000 - (13448536519086178304*ln2*z3^2)/
    10965517442462951678770270442272265625 + (67108864*ln2^2*z3^2)/928074515301515611638984375 + 
   (5301505666616748070553*z2*z3^2)/9147984041926085296156497779097600000000 + 
   (2013779*z3^3)/15149731409277707354112000000 + (63105673187920987234656237563854254620197671392419378275555803636507*
     z4)/118693546075891759385653255617574672868074879987624662704194888579153920000000000000000 - 
   (3336568832*B4*z4)/236659001401886480967941015625 - (586784180947426326619585236280183721148416*ln2*z4)/
    97372010327906513622364701847365434291858489190985107421875 + (823154547845433206260283736064*ln2^2*z4)/
    246440663269183540853400475765936159235595703125 - (359748351885555269632*ln2^3*z4)/
    378571435513601903195640289078447265625 + (3590324224*ln2^4*z4)/33808428771698068709705859375 - 
   (102894318480679150782535467008*z2*z4)/966805678979104660271032635697134163155029296875 - 
   (5445497573093315602792654402960751*z3*z4)/7102158050903667624113548644232533387509760000000000 + 
   (4966055936*ln2*z3*z4)/3212565629889861732596484375 - (1668284416*z4^2)/18204538569375883151380078125 + 
   (453877695825284107635175601971855158684260784150311046653*z5)/
    95552529386096242072816803351720602037657458853302042099712000000000000000 - 
   (52113079011458940928*ln2^2*z5)/25238095700906793546376019271896484375 - 
   (983484397871375985906108746831*z2*z5)/303179344431035603105728290598001049600000000000 + 
   (4294967296*ln2*z2*z5)/2784223545904546834916953125 - (7307366325320505436519*z3*z5)/
    11434980052407606620195622223872000000000 + (2013779*z4*z5)/1181265606961224744960000000 + 
   (38526775226345662665792409120384233666181641683*z6)/
    9452321251266127640893222713915476530886577085218816000000000000 - (466075843739580366848*ln2*z6)/
    162244900934400815655274409605048828125 + (6232735744*ln2^2*z6)/101425286315094206129117578125 + 
   (1270694549*z3*z6)/323194270064591090221056000000 + (4540191797222486193172192240729501*z7)/
    443884878181479226507096790264533336719360000000000 + (2013779*z2*z7)/3927708143146072276992000000 + 
   (8706366252996791763420343*z8)/7025651744199233507448190294346956800000000 + 
   (2013779*z9)/7574865704638853677056000000)

B5a101[24] = 116453069573037290457047581917730370182071264139/20994589882813680637444437711036834986856150450393474662400000000000 - 
 21883727/(72908082407148966641664000000*ep^3) + 5747719400651149860137/(4211274453700673366085643752607580160000000*
   ep^2) + (-27130119366178783501652584128547181/8273782222101110621516802911799661150460706816000000000 - 
   (21883727*z2)/194421553085730577711104000000)/ep + (5747719400651149860137*z2)/
  11230065209868462309561716673620213760000000 - (21883727*z3)/583264659257191733133312000000 + 
 ep*(-27895732677301242082662658086178499339018463648624384108507609269/
    3757278650657934482823388201229829915358782361310737991812541109334179840000000000000 - 
   (27130119366178783501652584128547181*z2)/22063419258936294990711474431465763067895218176000000000 + 
   (7749782333979562757*z3)/46469235351179844039565724166704332800000 - (21883727*z4)/327446826249651499302912000000) + 
 ep^2*(3027245005722582522324292550616312005660876024897599376722852202049111532644761/
    361709590910851385687273665855638603168429026488550573217568882545041772802543190016000000000000000 + 
   (1073741824*B4)/1307351655544301298163099758515625 + (116453069573037290457047581917730370182071264139*z2)/
    55985573020836481699851833896098226631616401201049265766400000000000 - (6129206666756604156269996122201847*z3)/
    15976958773712489476032447002095897393993089024000000000 - (21883727*z2*z3)/1555372424685844621688832000000 + 
   (21221523121597728534223*z4)/71872417343158158781194986711169368064000000 - 
   (21883727*z5)/3888431061714611554222080000000) + 
 ep^3*(-286821978960602382214379087309185536430584617069497908489442030643357717704557117141239615309/
    34821433362145030583534051197175387556292174317437978782947871780929590282209039632049287620198400000000000000000 - 
   (850996158380017451008*B4)/151271012773980000166146090143064456498046875 - 
   (17179869184*li5half)/435783885181433766054366586171875 + (2147483648*ln2^5)/6536758277721506490815498792578125 - 
   (27895732677301242082662658086178499339018463648624384108507609269*z2)/
    10019409735087825287529035203279546440956752963495301311500109624891146240000000000000 - 
   (4294967296*ln2^3*z2)/1307351655544301298163099758515625 + (6405034979516090029161027435547220474682589706261*z3)/
    10766604853007070980692195780639303790500850672353508799283200000000000 + 
   (7749782333979562757*z2*z3)/123917960936479584105508597777878220800000 - 
   (21883727*z3^2)/9332234548115067730132992000000 - (3316373662246339070206076856553334177*z4)/
    4942205914001730077919370272648330927208528871424000000000 - (1073741824*ln2*z4)/25634346187143162709080387421875 + 
   (12895832729213601111337*z5)/224601304197369246191234333472404275200000000 - 
   (13808631737*z6)/597263011079364334728511488000000) + 
 ep^4*(15344807787670101742039199812524539623991971610060861889325624545244979899497878954149049637755465482877/2131103\
494105309433279825825500320610256883340344948779835086906738299182917715450544050852564322662481920000000000000000000 + 
   (3284549714148812909395924790542336*B4)/155686914488424456581769724949838236763392558009326171875 + 
   (13615938534080279216128*li5half)/50423670924660000055382030047688152166015625 + 
   (17179869184*li6half)/145261295060477922018122195390625 - (1701992316760034902016*ln2^5)/
    756355063869900000830730450715322282490234375 + (1073741824*ln2^6)/6536758277721506490815498792578125 + 
   (4294967296*s6)/87156777036286753210873317234375 + 
   (3027245005722582522324292550616312005660876024897599376722852202049111532644761*z2)/
    964558909095603695166063108948369608449144070636134861913517020120111394140115173376000000000000000 + 
   (134217728*B4*z2)/435783885181433766054366586171875 + (3403984633520069804032*ln2^3*z2)/
    151271012773980000166146090143064456498046875 - (1073741824*ln2^4*z2)/435783885181433766054366586171875 - 
   (681935802077366260462767197933014721993762051219564124942854009*z3)/
    1036490662250464684916796745166849631823112375533996687396563064643911680000000000000 - 
   (6129206666756604156269996122201847*z2*z3)/42605223396566638602753192005589059717314904064000000000 - 
   (5763048901343610348247*z3^2)/539043130073686190858962400333770260480000000 + 
   (177656477055885107657779885327134824186143686072929*z4)/
    175287882519132664387409783937425858203241919718316774837452800000000000 + 
   (850996158380017451008*ln2*z4)/2966098289685882356198942943981656009765625 - 
   (536870912*ln2^2*z4)/8544782062381054236360129140625 + (67108864*z2*z4)/33521837321648751234951275859375 - 
   (21883727*z3*z4)/2619574609997211994423296000000 - (6042864712025371433729529647739784669*z5)/
    21622150873757569090897244942836447806537313812480000000000 - (21883727*z2*z5)/10369149497905630811258880000000 + 
   (633125739576699849089039*z6)/34498760324715916214973593621361296670720000000 - 
   (21883727*z7)/21775213945601824703643648000000) + 
 ep^5*(-232696921312034135036345752939402502443014347267620367027499307723302916897545361412991247480213346428295975059\
89767737/41911109530463210664459263549816770307199329551715299110271734962661106545533788384183797821396656208265725182\
13025792000000000000000000000 - (23414443305026613510729258418466453658991284224*B4)/
    404501068401743411759218751397246874200094724483831842297803955078125 - 
   (52552795426381006550334796648677376*li5half)/51895638162808152193923241649946078921130852669775390625 - 
   (13615938534080279216128*li6half)/16807890308220000018460676682562717388671875 - 
   (17179869184*li7half)/48420431686825974006040731796875 + (6569099428297625818791849581084672*ln2^5)/
    778434572442122282908848624749191183816962790046630859375 - (850996158380017451008*ln2^6)/
    756355063869900000830730450715322282490234375 + (1073741824*ln2^7)/15252435981350181811902830516015625 - 
   (3403984633520069804032*s6)/10084734184932000011076406009537630433203125 + 
   (4294967296*ln2*s6)/63113528198690407497528953859375 - (4294967296*s7a)/63113528198690407497528953859375 + 
   (8589934592*s7b)/107664253986001283378137627171875 - 
   (286821978960602382214379087309185536430584617069497908489442030643357717704557117141239615309*z2)/
    92857155632386748222757469859134366816779131513167943421194324749145574085890772352131433653862400000000000000000 - 
   (106374519797502181376*B4*z2)/50423670924660000055382030047688152166015625 - 
   (2147483648*li5half*z2)/145261295060477922018122195390625 - (13138198856595251637583699162169344*ln2^3*z2)/
    155686914488424456581769724949838236763392558009326171875 + (850996158380017451008*ln2^4*z2)/
    50423670924660000055382030047688152166015625 - (268435456*ln2^5*z2)/198083584173378984570166630078125 + 
   (43423646907851664467367222218178407697718428454719667781231380500161382747821*z3)/
    99781956113338313293041011270520993977497662479600158128984519322770144221391224832000000000000000 + 
   (134217728*B4*z3)/1307351655544301298163099758515625 + (6405034979516090029161027435547220474682589706261*z2*z3)/
    28710946274685522615179188748371476774668935126276023464755200000000000 + 
   (569169245536241557434151002166422857*z3^2)/4717560190638015074377580714800679521426323013632000000000 - 
   (1073741824*ln2*z3^2)/12622705639738081499505790771875 - (21883727*z2*z3^2)/24885958794973513947021312000000 - 
   (335148654859340706868772679330485749812566069405694710417688343919*z4)/
    320621111522810409200929126504945486110616094831849641968003507996516679680000000000000 - 
   (3284549714148812909395924790542336*ln2*z4)/3052684597812244246701367155879181113007697215869140625 + 
   (425498079190008725504*ln2^2*z4)/988699429895294118732980981327218669921875 - 
   (28722593792*ln2^3*z4)/435783885181433766054366586171875 - (53187259898751090688*z2*z4)/
    3878743917281538465798617695976011705078125 - (469769625453082038573491*z3*z4)/
    20124276856084284458734596279127423057920000000 + (1918178220335563957840779015106368430459428935637601*z5)/
    2081543604914700389600491184256932066163497796655011701194752000000000000 - 
   (134217728*ln2^2*z5)/937169645551470464633046421875 - (12375947780531610011263*z2*z5)/
    56912547669921618944385170472645427200000000 - (21883727*z3*z5)/31107448493716892433776640000000 + 
   (23167540136791788311350142305881572437*z6)/67778823963452298211465649453462824144574110236672000000000 - 
   (37211865088*ln2*z6)/186764522220614471166157108359375 + (179360771364627151701461*z7)/
    251553460701053555734182453489092788224000000 - (26676263213*z8)/3822483270907931742262473523200000) + 
 ep^6*(9980710698377136213341485272593368511825813731936738286078148268446980287403175033521157735105445438985884295517\
808111100100594706171/2824319456892130074123924003973951961833857476039802960116619099416514309361097007631354685637550\
895611688083135463823435340814745600000000000000000000000 + 
   (876262973587641854777698243435215988827130528660959336190144*B4)/
    6692971934282890938736503761904772572329969594879631608019245198882503326416015625 + 
   (374631092880425816171668134695463258543860547584*li5half)/
    134833689467247803919739583799082291400031574827943947432601318359375 + 
   (52552795426381006550334796648677376*li6half)/17298546054269384064641080549982026307043617556591796875 + 
   (13615938534080279216128*li7half)/5602630102740000006153558894187572462890625 + 
   (17179869184*li8half)/16140143895608658002013577265625 - (46828886610053227021458516836932907317982568448*ln2^5)/
    2022505342008717058796093756986234371000473622419159211489019775390625 + 
   (3284549714148812909395924790542336*ln2^6)/778434572442122282908848624749191183816962790046630859375 - 
   (850996158380017451008*ln2^7)/1764828482363100001938371051669085325810546875 + 
   (134217728*ln2^8)/5084145327116727270634276838671875 + (13138198856595251637583699162169344*s6)/
    10379127632561630438784648329989215784226170533955078125 - (3403984633520069804032*ln2*s6)/
    7302738547709379318365673317251387555078125 - (4294967296*ln2^2*s6)/35888084662000427792712542390625 + 
   (3403984633520069804032*s7a)/7302738547709379318365673317251387555078125 - 
   (6807969267040139608064*s7b)/12457612816680705896035560364722955241015625 + 
   (3219145097216*s8a)/9151461588810109087141698309609375 + (6798933229568*s8b)/3050487196270036362380566103203125 + 
   (8589934592*s8c)/35888084662000427792712542390625 + (4294967296*s8d)/21037842732896802499176317953125 + 
   (15344807787670101742039199812524539623991971610060861889325624545244979899497878954149049637755465482877*z2)/568294\
2650947491822079535534667521627351688907586530079560231751302131154447241201450802273504860433285120000000000000000000 \
+ (410568714268601613674490598817792*B4*z2)/51895638162808152193923241649946078921130852669775390625 + 
   (1701992316760034902016*li5half*z2)/16807890308220000018460676682562717388671875 + 
   (2147483648*li6half*z2)/48420431686825974006040731796875 + 
   (93657773220106454042917033673865814635965136896*ln2^3*z2)/
    404501068401743411759218751397246874200094724483831842297803955078125 - 
   (3284549714148812909395924790542336*ln2^4*z2)/51895638162808152193923241649946078921130852669775390625 + 
   (212749039595004362752*ln2^5*z2)/22919850420300000025173650021676432802734375 - 
   (134217728*ln2^6*z2)/198083584173378984570166630078125 - (74625056768*s6*z2)/122019487850801454495222644128125 + 
   (1789727916384180160079451406631623951166651818093032653926594984765842087385533477085985551*z3)/
    9605912651626215333388703778531141394839220501362201043571826698187473181299045415737734515916800000000000000000 - 
   (106374519797502181376*B4*z3)/151271012773980000166146090143064456498046875 - 
   (1260572901376*li5half*z3)/3050487196270036362380566103203125 + (157571612672*ln2^5*z3)/
    45757307944050545435708491548046875 - (681935802077366260462767197933014721993762051219564124942854009*z2*z3)/
    2763975099334572493111457987111599018194966334757324499724168172383764480000000000000 - 
   (315143225344*ln2^3*z2*z3)/9151461588810109087141698309609375 - 
   (194137441430322264817659287128791055825166405018971*z3^2)/
    384284973215021610387782987862818227599414977844002160220569600000000000 + 
   (850996158380017451008*ln2*z3^2)/1460547709541875863673134663450277511015625 - 
   (134217728*ln2^2*z3^2)/3987564962444491976968060265625 - (2698886098212425851335649*z2*z3^2)/
    10062138428042142229367298139563711528960000000 - (21883727*z3^3)/223973629154761625523191808000000 + 
   (1371512110841076896151465810070055611755240552726990172011161801624251339023601*z4)/
    2805989553732665295028547226031620679124782750941483234657504058531233146589425958912000000000000000 + 
   (6673137664*B4*z4)/1016829065423345454126855367734375 + (23414443305026613510729258418466453658991284224*ln2*z4)/
    7931393498073400230572916694063664200001857342820232201917724609375 - (1642274857074406454697962395271168*ln2^2*z4)/
    1017561532604081415567122385293060371002565738623046875 + (22764147236665466814464*ln2^3*z4)/
    50423670924660000055382030047688152166015625 - (7180648448*ln2^4*z4)/145261295060477922018122195390625 + 
   (205284357134300806837245299408896*z2*z4)/3991972166369857861071018588457390686240834820751953125 + 
   (637039203993240627912073947358591355951*z3*z4)/1937344718288678190544393146878145723465743317598208000000000 - 
   (9932111872*ln2*z3*z4)/13803109485384779920274054765625 + (3336568832*z4^2)/78217620417180419548219643671875 - 
   (477373280764419521380010318317880721548268979828923953822989990069*z5)/
    200388194701756505750580704065590928819135059269906026230002192497822924800000000000000 + 
   (106374519797502181376*ln2^2*z5)/108438001988516129151359204403630434765625 + 
   (1855197931987625830390019788353868438751*z2*z5)/1210840448930423869090245716798841077166089573498880000000000 - 
   (8589934592*ln2*z2*z5)/11962694887333475930904180796875 + (24237782978448051253453*z3*z5)/
    81146277645501147011026597899707351040000000 - (21883727*z4*z5)/17463830733314746629488640000000 - 
   (576078941164110005863010717861399253907321103467150057*z6)/
    319725097714897979842635445901864765362713261566209797303513907200000000000 + 
   (29492335613857479786496*ln2*z6)/21610144681997142880878012877580636642578125 - 
   (12465471488*ln2^2*z6)/435783885181433766054366586171875 - (13808631737*z3*z6)/4778104088634914677828091904000000 - 
   (588894651757480087959849989471736516061*z7)/121084044893042386909024571679884107716608957349888000000000 - 
   (21883727*z2*z7)/58067237188271532543049728000000 - (4363279646668204247871482351*z8)/
    7727722312736365232154084971184930454241280000000 - (21883727*z9)/111986814577380812761595904000000)

B5a101[26] = -312832289101865013237262041633191985489931364414527/
  92442302199273704381662679101804701176331925285461964967903232000000000000 + 
 76573109/(448986198483825123821027328000000*ep^3) - 6072179312796200552843/
  (7627670854265344634322622246910479564800000000*ep^2) + 
 (24445619336037061829175242826909125479/12483244745467270298814183625239614503557038698659840000000000 + 
   (76573109*z2)/1197296529290200330189406208000000)/ep - (6072179312796200552843*z2)/
  20340455611374252358193659325094612172800000000 + (76573109*z3)/3591889587870600990568218624000000 + 
 ep*(534402806981638612701245080333420830054745593153546323866139185519/
    115691306252071125144235651951118000381291107382709261190397906432786064998400000000000000 + 
   (24445619336037061829175242826909125479*z2)/33288652654579387463504489667305638676152103196426240000000000 - 
   (3510574104271026687031*z3)/35771146075175409319581952606200869683200000000 + 
   (76573109*z4)/2016499417751916345582157824000000) + 
 ep^2*(-59093205050100639283246545396853467596249072719989086414605185845041731430418011/
    11137490441133752729543265263777432139809890261865582837585467854665017486806307999580160000000000000000 - 
   (4294967296*B4)/14638178786828533580750743796143359375 - (312832289101865013237262041633191985489931364414527*z2)/
    246512805864729878351100477604812536470218467427898573247741952000000000000 + 
   (810058042393859593050763562045467219*z3)/3443653722887522841052188586272997104429527916871680000000000 + 
   (76573109*z2*z3)/9578372234321602641515249664000000 - (1927224334984957527181921*z4)/
    11065207852587593282857350672851469022003200000000 + (76573109*z5)/23945930585804006603788124160000000) + 
 ep^3*(5712215455162658180678716479853062885153769426422660676110951173523500589998327717459789349559/
    1072195460012148172955242853925026652092681412451812164200443656974548246777069091570337627435433984000000000000000\
000 + (495276058111236898816*B4)/241964860887107100265758223278838101098466796875 + 
   (68719476736*li5half)/4879392928942844526916914598714453125 - 
   (8589934592*ln2^5)/73190893934142667903753718980716796875 + 
   (534402806981638612701245080333420830054745593153546323866139185519*z2)/
    308510150005523000384628405202981334350109619687224696507727750487429506662400000000000000 + 
   (17179869184*ln2^3*z2)/14638178786828533580750743796143359375 - 
   (128176389447834680398192185748901296563043356263311*z3)/
    331517221680153974334238573330609962839259318265104977815928832000000000000 - 
   (3510574104271026687031*z2*z3)/95389722867134424852218540283202319155200000000 + 
   (76573109*z3^2)/57470233405929615849091497984000000 + (441572300825940967617455225049099557029*z4)/
    1065236884946540398832143669353780437636867302285639680000000000 + 
   (4294967296*ln2*z4)/287023113467226148642171446983203125 - (181856294931722373161531*z5)/
    6915754907867245801785844170532168138752000000000 + (48317631779*z6)/3678094937979495414341855870976000000) + 
 ep^4*(-37955377849171174755636471433371866660514545133619099616209099238939007327125635865391795909995158887348367/793\
99401960072831995847698708818463858592433575609648981687514857697842206378278098543052034965652219187167232000000000000\
00000000 - (13587421287631463799013365649506304*B4)/1743198074815163472263060743040620584633022218838059814453125 - 
   (7924416929779790381056*li5half)/80654953629035700088586074426279367032822265625 - 
   (68719476736*li6half)/1626464309647614842305638199571484375 + (990552116222473797632*ln2^5)/
    1209824304435535501328791116394190505492333984375 - (4294967296*ln2^6)/73190893934142667903753718980716796875 - 
   (17179869184*s6)/975878585788568905383382919742890625 - 
   (59093205050100639283246545396853467596249072719989086414605185845041731430418011*z2)/
    29699974509690007278782040703406485706159707364974887566894580945773379964816821332213760000000000000000 - 
   (536870912*B4*z2)/4879392928942844526916914598714453125 - (1981104232444947595264*ln2^3*z2)/
    241964860887107100265758223278838101098466796875 + (4294967296*ln2^4*z2)/4879392928942844526916914598714453125 + 
   (15202420719024918347985051963537265847840025836698677846658251259*z3)/
    31914843104019620729444317779618758725873408933161175500799422464216845516800000000000000 + 
   (810058042393859593050763562045467219*z2*z3)/9183076594366727576139169563394658945145407778324480000000000 + 
   (23391403004406952893893*z3^2)/16597811778881389924286026009277203533004800000000 - 
   (3625087803372195352458933082898832807949086172227379*z4)/
    5397333012617243652318831509663263956400572760526621393213718528000000000000 - 
   (495276058111236898816*ln2*z4)/4744409037002100005210945554487021590166015625 + 
   (2147483648*ln2^2*z4)/95674371155742049547390482327734375 - (268435456*z2*z4)/375337917610988040532070353747265625 + 
   (76573109*z3*z4)/16131995342015330764657262592000000 + (3358817246370333631687439544905044273*z5)/
    28946654482242945620438686667222294501001828866457600000000000 + 
   (76573109*z2*z5)/63855814895477350943434997760000000 - (32205730263788910491115373*z6)/
    1062259953848408955154305664593741026112307200000000 + (76573109*z7)/134097211280502436981213495296000000) + 
 ep^5*(3831147469148248377601231020018101674698939030343351048545785785394497806333840523404115825278173837487529685488\
2078679999/993681497524004008236464100059287634115594544165625351871449010560159873628528791420064510794421438664026748\
0959865942179840000000000000000000000 + (1078878471466273011152074268076220176438131408896*B4)/
    49820374089700727309324177515841911260854666741051148856609024127197265625 + 
   (217398740602103420784213850392100864*li5half)/581066024938387824087686914346873528211007406279353271484375 + 
   (7924416929779790381056*li6half)/26884984543011900029528691475426455677607421875 + 
   (68719476736*li7half)/542154769882538280768546066523828125 - (27174842575262927598026731299012608*ln2^5)/
    8715990374075817361315303715203102923165111094190299072265625 + (495276058111236898816*ln2^6)/
    1209824304435535501328791116394190505492333984375 - (4294967296*ln2^7)/170778752512999558442092010955005859375 + 
   (1981104232444947595264*s6)/16130990725807140017717214885255873406564453125 - 
   (17179869184*ln2*s6)/706670700053791276312104872917265625 + (17179869184*s7a)/706670700053791276312104872917265625 - 
   (34359738368*s7b)/1205497076562349824297120077329453125 + 
   (5712215455162658180678716479853062885153769426422660676110951173523500589998327717459789349559*z2)/2859187893365728\
461213980943800071072247150433204832437867849751932128658072184244187567006494490624000000000000000000 + 
   (61909507263904612352*B4*z2)/80654953629035700088586074426279367032822265625 + 
   (8589934592*li5half*z2)/1626464309647614842305638199571484375 + (54349685150525855196053462598025216*ln2^3*z2)/
    1743198074815163472263060743040620584633022218838059814453125 - (495276058111236898816*ln2^4*z2)/
    80654953629035700088586074426279367032822265625 + (1073741824*ln2^5*z2)/2217905876792202057689506635779296875 - 
   (1328358584553645500567395525925624386400882218087389807542376793075633886906071*z3)/
    3072411156174828339184349038283429555809624899824988368989094580597246203256912551608320000000000000000 - 
   (536870912*B4*z3)/14638178786828533580750743796143359375 - 
   (128176389447834680398192185748901296563043356263311*z2*z3)/
    884045924480410598224636195548293234238024848706946607509143552000000000000 - 
   (60590970739369136107786772204022232217*z3^2)/1597855327419810598248215504030670656455300953428459520000000000 + 
   (4294967296*ln2*z3^2)/141334140010758255262420974583453125 + 
   (76573109*z2*z3^2)/153253955749145642264243994624000000 + 
   (343863947197093482899624815867601429557518696372806441823628128203*z4)/
    429231513051162435317743868108495769530587296956138708184664696330336704921600000000000000 + 
   (13587421287631463799013365649506304*ln2*z4)/34180354408140460240452171432169031071235729781138427734375 - 
   (247638029055618449408*ln2^2*z4)/1581469679000700001736981851495673863388671875 + 
   (114890375168*ln2^3*z4)/4879392928942844526916914598714453125 + (30954753631952306176*z2*z4)/
    6204227202233515391429698032790720540986328125 - (152818063095674780289191*z3*z4)/
    619651639744905223840011637679682265232179200000000 - (1377968220494726885820283135819720818974061230176003*z5)/
    3770195854401751080663889657485368204838635384191389943788994560000000000000 + 
   (536870912*ln2^2*z5)/10493318126758805434229923868203125 + (2249683401642655073669773*z2*z5)/
    29790944218505058838462097965369339674624000000000 + (76573109*z3*z5)/191567444686432052830304993280000000 - 
   (6690868894725872080011081223880258774303*z6)/102262740954867878287885792257962922013139261019421409280000000000 + 
   (148847460352*ln2*z6)/2091168398118361940107249113734765625 - (9904844559964866104517179*z7)/
    38728227484056576490000727354980141577011200000000 + (4058374777*z8)/1023469895785598723990777285836800000) + 
 ep^6*(-237532219762455940579985779840940358218539474701490438081641976269490115185093218878304257665587206243516212258\
036313310809012689781921/8696432647702980014486827498736294834481676400911058289569084784490874622811487823622894996413\
7239014503390689844850453353437862035456000000000000000000000000 - 
   (3707497169667052806055905869156098921950673498848296851868416*B4)/
    74939989844177478406316498712272846715547336832122711545608212265487592927093505859375 - 
   (17262055543460368178433188289219522823010102542336*li5half)/
    16606791363233575769774725838613970420284888913683716285536341375732421875 - 
   (217398740602103420784213850392100864*li6half)/193688674979462608029228971448957842737002468759784423828125 - 
   (7924416929779790381056*li7half)/8961661514337300009842897158475485225869140625 - 
   (68719476736*li8half)/180718256627512760256182022174609375 + 
   (2157756942932546022304148536152440352876262817792*ln2^5)/
    249101870448503636546620887579209556304273333705255744283045120635986328125 - 
   (13587421287631463799013365649506304*ln2^6)/8715990374075817361315303715203102923165111094190299072265625 + 
   (495276058111236898816*ln2^7)/2822923377016249503100512604919777846148779296875 - 
   (536870912*ln2^8)/56926250837666519480697336985001953125 - (54349685150525855196053462598025216*s6)/
    116213204987677564817537382869374705642201481255870654296875 + (1981104232444947595264*ln2*s6)/
    11681062249722411736967638365185287639236328125 + (17179869184*ln2^2*s6)/401832358854116608099040025776484375 - 
   (1981104232444947595264*s7a)/11681062249722411736967638365185287639236328125 + 
   (3962208464889895190528*s7b)/19926517955408820021885971328845490678697265625 - 
   (12876580388864*s8a)/102467251507799735065255206573003515625 - 
   (27195732918272*s8b)/34155750502599911688418402191001171875 - 
   (34359738368*s8c)/401832358854116608099040025776484375 - (17179869184*s8d)/235556900017930425437368290972421875 - 
   (37955377849171174755636471433371866660514545133619099616209099238939007327125635865391795909995158887348367*z2)/211\
73173856019421865559386322351590362291315620162573061783337295386091255034207492944813875990840591783244595200000000000\
000000000 - (1698427660953932974876670706188288*B4*z2)/581066024938387824087686914346873528211007406279353271484375 - 
   (990552116222473797632*li5half*z2)/26884984543011900029528691475426455677607421875 - 
   (8589934592*li6half*z2)/542154769882538280768546066523828125 - 
   (4315513885865092044608297072304880705752525635584*ln2^3*z2)/
    49820374089700727309324177515841911260854666741051148856609024127197265625 + 
   (13587421287631463799013365649506304*ln2^4*z2)/581066024938387824087686914346873528211007406279353271484375 - 
   (123819014527809224704*ln2^5*z2)/36661342558652590949357306557399712287646484375 + 
   (536870912*ln2^6*z2)/2217905876792202057689506635779296875 + 
   (298500227072*s6*z2)/1366230020103996467536736087640046875 + 
   (60000887920952781059659034496330844602453435848100605509589295283662590137551160440626953699*z3)/295778057934385702\
884204925220697007473843148262568872882881008820565033593674232157334517913223168000000000000000000 + 
   (61909507263904612352*B4*z3)/241964860887107100265758223278838101098466796875 + 
   (5042291605504*li5half*z3)/34155750502599911688418402191001171875 - 
   (630286450688*ln2^5*z3)/512336257538998675326276032865017578125 + 
   (15202420719024918347985051963537265847840025836698677846658251259*z2*z3)/
    85106248277385655278518180745650023268995757155096468002131793237911588044800000000000000 + 
   (1260572901376*ln2^3*z2*z3)/102467251507799735065255206573003515625 + 
   (122655363566931412210984513657217228836397478363313*z3^2)/
    696036157735707891814871936766529514739440378619948912699506688000000000000 - 
   (495276058111236898816*ln2*z3^2)/2336212449944482347393527673037057527847265625 + 
   (536870912*ln2^2*z3^2)/44648039872679623122115558419609375 + (29407732135964075038134371*z2*z3^2)/
    309825819872452611920005818839841132616089600000000 + (76573109*z3^3)/1379285601742310780378195951616000000 - 
   (37004208799931415998745562297645131467868744716992816116262842279731325184384433*z4)/
    55905834371181190171825017794647502505712390334070376596507446486161656404361075448872960000000000000000 - 
   (26692550656*B4*z4)/11385250167533303896139467397000390625 - 
   (1078878471466273011152074268076220176438131408896*ln2*z4)/
    976870080190210339398513284624351201193228759628453899149196551513671875 + 
   (6793710643815731899506682824753152*ln2^2*z4)/11393451469380153413484057144056343690411909927046142578125 - 
   (13248634554475587043328*ln2^3*z4)/80654953629035700088586074426279367032822265625 + 
   (28722593792*ln2^4*z4)/1626464309647614842305638199571484375 - (849213830476966487438335353094144*z2*z4)/
    44697386533722140314437454949759502170077492790719482421875 - (838084315988739617683472020829597575003*z3*z4)/
    8521895079572323190657149354830243501094938418285117440000000000 + 
   (39728447488*ln2*z3*z4)/154550907251583310807323086837109375 - 
   (13346275328*z4^2)/875788474425638761241497492076953125 + 
   (5712100646316273253594166107326356070213549451310376066195687166319*z5)/
    6170203000110460007692568104059626687002192393744493930154555009748590133248000000000000000 - 
   (61909507263904612352*ln2^2*z5)/173451513180721935674378654680170681791015625 - 
   (2940565866590978104374180304480825007563*z2*z5)/5326184424732701994160718346768902188184336511428198400000000000 + 
   (34359738368*ln2*z2*z5)/133944119618038869366346675258828125 - (1342110803955694732699843*z3*z5)/
    12492976607760185964516363662896819863552000000000 + (76573109*z4*z5)/107546635613435538431048417280000000 + 
   (5541385033687323685820679326720622907797168824681292107*z6)/
    9844735415013852421829548673625793456474644715200557421221822595072000000000000 - 
   (17164410888917553774592*ln2*z6)/34566408698158157180822603325548300156923828125 + 
   (49861885952*ln2^2*z6)/4879392928942844526916914598714453125 + 
   (48317631779*z3*z6)/29424759503835963314734846967808000000 + (6607183930473761159099203150772207258471*z7)/
    3728329097312891395912502842738231531729035557999738880000000000 + 
   (76573109*z2*z7)/357592563414673165283235987456000000 + (46289385027399192881216709901*z8)/
    237946229662043605954564468868997989849156812800000000 + (76573109*z9)/689642800871155390189097975808000000)

B5a101[28] = 76046325209736712102438941398645337029116009423575278171/
  46985759580705290481782621709593325439395948087114828971525496687820800000000000000 - 
 3391170773/(44359836410201922233517500006400000000*ep^3) + 2547324831896487118688999/
  (6970928393713098461307444471451487274270720000000000*ep^2) + 
 (-48462576982514664746788990124762201410463/52764022849581739758149056169867487088453596708511678464000000000000 - 
   (3391170773*z2)/118292897093871792622713333350400000000)/ep + (2547324831896487118688999*z2)/
  18589142383234929230153185257203966064721920000000000 - (3391170773*z3)/354878691281615377868140000051200000000 + 
 ep*(-188193627651864203727968617331442912282572165897886264099179454512430949/
    83680564299252975588979876442188652953144418760251540000748063573969157496525291520000000000000000 - 
   (48462576982514664746788990124762201410463*z2)/
    140704060932217972688397483119646632235876257889364475904000000000000 + 
   (4101719354576303212939*z3)/90557480327154588856415364229382201671680000000000 - 
   (3391170773*z4)/199230142473889334943517193011200000000) + 
 ep^2*(48934958258410921355206500295921491758852301323264255446532283676740953689404119971027/
    18629146639136604022455269685006938499289899371865317565347438738718455648076966625503489294336000000000000000000 + 
   (274877906944*B4)/3344457898320649209862026188823854033203125 + 
   (76046325209736712102438941398645337029116009423575278171*z2)/
    125295358881880774618086991225582201171722528232306210590734657834188800000000000000 - 
   (1631524315720797024739887812078401299947*z3)/14555592510229445450523877564101375748538923229934256128000000000000 - 
   (3391170773*z2*z3)/946343176750974340981706666803200000000 + (814058987442222234981636469*z4)/
    10112493456479801501203332779918957539208724480000000000 - 
   (3391170773*z5)/2365857941877435852454266667008000000000) + 
 ep^3*(-711964209469318062850548861373414236974085437269691002010634383493065213422465565466972444933597139579/26542467\
62572964027181931417324299360405675040785569803399769910442911964716180078333338552125396449358774272000000000000000000\
00 - (124014912589952410714112*B4)/212728682282867546133427135524857995251321031048828125 - 
   (4398046511104*li5half)/1114819299440216403287342062941284677734375 + 
   (549755813888*ln2^5)/16722289491603246049310130944119270166015625 - 
   (188193627651864203727968617331442912282572165897886264099179454512430949*z2)/
    223148171464674601570613003845836407875051783360670773335328169530584419990734110720000000000000000 - 
   (1099511627776*ln2^3*z2)/3344457898320649209862026188823854033203125 + 
   (2486123016297445837881233412520827282920231690529428183*z3)/
    12961588849849735305319343919887813914316123610238573509386343913881600000000000000 + 
   (4101719354576303212939*z2*z3)/241486614205745570283774304611685871124480000000000 - 
   (3391170773*z3^2)/5678059060505846045890240000819200000000 - (893228038829101405485016966582756297710797*z4)/
    4502529949830975126028719459828692231548040252459663228928000000000000 - 
   (274877906944*ln2*z4)/65577605849424494311020121349487333984375 + (63433609275472143741092183*z5)/
    6320308410299875938252082987449348462005452800000000000 - 
   (2139828757763*z6)/363395779872374146936975360052428800000000) + 
 ep^4*
  (23205816652792463860844011861346744914718013709723887032706331061751262613509578296870142103481065160720722462485809\
47/94543056817061654359695705054376612591809047842070783712210561417615817315358297690493208419548545962462850616203658\
9199360000000000000000000000 + (23320611951215028375273259462954074505216*B4)/
    10359587732709833671675451215757278753593587864940607901663800048828125 + 
   (1984238601439238571425792*li5half)/70909560760955848711142378508285998417107010349609375 + 
   (4398046511104*li6half)/371606433146738801095780687647094892578125 - (248029825179904821428224*ln2^5)/
    1063643411414337730667135677624289976256605155244140625 + (274877906944*ln2^6)/
    16722289491603246049310130944119270166015625 + (1099511627776*s6)/222963859888043280657468412588256935546875 + 
   (48934958258410921355206500295921491758852301323264255446532283676740953689404119971027*z2)/
    49677724371030944059880719160018502664773064991640846840926503303249215061538577668009304784896000000000000000000 + 
   (34359738368*B4*z2)/1114819299440216403287342062941284677734375 + (496059650359809642856448*ln2^3*z2)/
    212728682282867546133427135524857995251321031048828125 - (274877906944*ln2^4*z2)/
    1114819299440216403287342062941284677734375 - 
   (5807917003975089490662545074776725491036847191594889372853936489982441*z3)/
    23084293599793924300408241777155490469832943106276286896758086503163905516282839040000000000000000 - 
   (1631524315720797024739887812078401299947*z2*z3)/
    38814913360611854534730340170937001996103795279824683008000000000000 + 
   (10890198603823036270903639*z3^2)/15168740184719702251804999169878436308813086720000000000 + 
   (1350109993294338742653143748121269103766901209490605624513*z4)/
    4009451484220184787778783719218630437495120903433798738903509050694041600000000000000 + 
   (124014912589952410714112*ln2*z4)/4171150632997402865361316382840352848065118255859375 - 
   (137438953472*ln2^2*z4)/21859201949808164770340040449829111328125 + 
   (17179869184*z2*z4)/85755330726170492560564774072406513671875 - 
   (3391170773*z3*z4)/1593841139791114679548137544089600000000 - (4871006967016016627911598235948160548281*z5)/
    122351357332363454511649985321431854118153267729882152960000000000000 - 
   (3391170773*z2*z5)/6308954511673162273211377778688000000000 + (198894062550128194898248751*z6)/
    10218940756021694148584420493391788671200395264000000000 - 
   (3391170773*z7)/13248804474513640773743893335244800000000) + 
 ep^5*(-686300676015742045021207691653826401537474812161466366961233138240222299478247374386441382614731756917604342631\
9699846449117007813611/336758048209861419051811781358903645000876976112280193426821278090947847837724305073891505015801\
5671557123825706893435471791800469946368000000000000000000000000 - 
   (729516424378355983994924021094251482775840010187833344*B4)/
    115313681623544591921541332673725723429434984196482825307430263205056410858154296875 - 
   (373129791219440454004372151407265192083456*li5half)/
    3453195910903277890558483738585759584531195954980202633887933349609375 - 
   (1984238601439238571425792*li6half)/23636520253651949570380792836095332805702336783203125 - 
   (4398046511104*li7half)/123868811048912933698593562549031630859375 + 
   (46641223902430056750546518925908149010432*ln2^5)/
    51797938663549168358377256078786393767967939324703039508319000244140625 - 
   (124014912589952410714112*ln2^6)/1063643411414337730667135677624289976256605155244140625 + 
   (274877906944*ln2^7)/39018675480407574115056972202944963720703125 - (496059650359809642856448*s6)/
    14181912152191169742228475701657199683421402069921875 + (1099511627776*ln2*s6)/
    161456588194789961855408160839772263671875 - (1099511627776*s7a)/161456588194789961855408160839772263671875 + 
   (2199023255552*s7b)/275425944567582876106284509667846802734375 - 
   (711964209469318062850548861373414236974085437269691002010634383493065213422465565466972444933597139579*z2)/70779913\
66861237405818483779531464961081800108761519475732719761181098572576480208888902805667723864956731392000000000000000000\
00 - (15501864073744051339264*B4*z2)/70909560760955848711142378508285998417107010349609375 - 
   (549755813888*li5half*z2)/371606433146738801095780687647094892578125 - 
   (93282447804860113501093037851816298020864*ln2^3*z2)/
    10359587732709833671675451215757278753593587864940607901663800048828125 + 
   (124014912589952410714112*ln2^4*z2)/70909560760955848711142378508285998417107010349609375 - 
   (68719476736*ln2^5*z2)/506736045200098365130610028609674853515625 + 
   (1337581280377271597893891397713063302502040452351581102344888590526292629085986985391*z3)/
    5139074934934235592401453706208810620493765343962846224923431376198194661538473551863031529472000000000000000000 + 
   (34359738368*B4*z3)/3344457898320649209862026188823854033203125 + 
   (2486123016297445837881233412520827282920231690529428183*z2*z3)/
    34564236932932627480851583786367503771509662960636196025030250437017600000000000000 + 
   (53906568704000741296542437086789763773537*z3^2)/
    6753794924746462689043079189743038347322060378689494843392000000000000 - 
   (274877906944*ln2*z3^2)/32291317638957992371081632167954452734375 - 
   (3391170773*z2*z3^2)/15141490828015589455707306668851200000000 - 
   (134840960717710489863534273277712451319512383298287464478714892368070617*z4)/
    310467021168242923924331135785511524000072046414846293336108757607769627813195284480000000000000000 - 
   (23320611951215028375273259462954074505216*ln2*z4)/
    203129171229604581797557866975632916737129173822364860816937255859375 + 
   (62007456294976205357056*ln2^2*z4)/1390383544332467621787105460946784282688372751953125 - 
   (7352984010752*ln2^3*z4)/1114819299440216403287342062941284677734375 - 
   (7750932036872025669632*z2*z4)/5454581596996603747010952192945076801315923873046875 + 
   (2283948327955004499915485747*z3*z4)/566299633562868884067386635675461622195688570880000000000 + 
   (1333204847833603956833743961579049040833976790740787351*z5)/
    11338946505147581413401537667473502368481676763104634442600421523456000000000000000 - 
   (34359738368*ln2^2*z5)/2397460859011218071585681855787708984375 - (7132500007434780544726459357*z2*z5)/
    353937270976793052542116647297163513872305356800000000000 - 
   (3391170773*z3*z5)/18926863535019486819634133336064000000000 - (3956033647804554391185117737782087990994153*z6)/
    432242875183773612098757068143554454228611864236127669977088000000000000 - 
   (9526237462528*ln2*z6)/477779699760092744266003741260550576171875 + (2552518605123956938968138071*z7)/
    35393727097679305254211664729716351387230535680000000000 - 
   (179732050969*z8)/101118825703617153930288795840675840000000) + 
 ep^6*(1667036514432573624185560346917183461750825150096898057661539262761300535972186640757812668931241958526032031738\
513090565954614717819948565017437993/1090469799514954074005725770393798179690320665831148384453638874214330465414530015\
064305337960405708086759009167027662055376467394385519665442350694400000000000000000000000000 + 
   (2769740993497057814921477609258003470954586911113905891650309636096*B4)/
    189877063910320222108739916320757056621730018035141225066729093833677000637360861347198486328125 + 
   (11672262790053695743918784337508023724413440163005333504*li5half)/
    38437893874514863973847110891241907809811661398827608435810087735018803619384765625 + 
   (373129791219440454004372151407265192083456*li6half)/
    1151065303634425963519494579528586528177065318326734211295977783203125 + 
   (1984238601439238571425792*li7half)/7878840084550649856793597612031777601900778927734375 + 
   (4398046511104*li8half)/41289603682970977899531187516343876953125 - 
   (1459032848756711967989848042188502965551680020375666688*ln2^5)/
    576568408117722959607706663368628617147174920982414126537151316025282054290771484375 + 
   (23320611951215028375273259462954074505216*ln2^6)/
    51797938663549168358377256078786393767967939324703039508319000244140625 - 
   (124014912589952410714112*ln2^7)/2481834626633454704889983247790009944598745362236328125 + 
   (34359738368*ln2^8)/13006225160135858038352324067648321240234375 + (93282447804860113501093037851816298020864*s6)/
    690639182180655578111696747717151916906239190996040526777586669921875 - 
   (496059650359809642856448*ln2*s6)/10269660524000502227130965163269006667305153223046875 - 
   (1099511627776*ln2^2*s6)/91808648189194292035428169889282267578125 + (496059650359809642856448*s7a)/
    10269660524000502227130965163269006667305153223046875 - (992119300719619285712896*s7b)/
    17518832658589092034517528807929481961873496674609375 + (824101144887296*s8a)/
    23411205288244544469034183321766978232421875 + (1740526906769408*s8b)/7803735096081514823011394440588992744140625 + 
   (2199023255552*s8c)/91808648189194292035428169889282267578125 + 
   (1099511627776*s8d)/53818862731596653951802720279924087890625 + 
   (2320581665279246386084401186134674491471801370972388703270633106175126261350957829687014210348106516072072246248580\
947*z2)/252114818178831078292521880145004300244824127578855423232561497113642179507622127174648555785462789233234268309\
8764237864960000000000000000000000 + (2915076493901878546909157432869259313152*B4*z2)/
    3453195910903277890558483738585759584531195954980202633887933349609375 + 
   (248029825179904821428224*li5half*z2)/23636520253651949570380792836095332805702336783203125 + 
   (549755813888*li6half*z2)/123868811048912933698593562549031630859375 + 
   (2918065697513423935979696084377005931103360040751333376*ln2^3*z2)/
    115313681623544591921541332673725723429434984196482825307430263205056410858154296875 - 
   (23320611951215028375273259462954074505216*ln2^4*z2)/
    3453195910903277890558483738585759584531195954980202633887933349609375 + 
   (31003728147488102678528*ln2^5*z2)/32231618527707203959610172049220908371412277431640625 - 
   (34359738368*ln2^6*z2)/506736045200098365130610028609674853515625 - 
   (19104014532608*s6*z2)/312149403843260592920455777623559709765625 - 
   (14479880132730820438550315237457679635505009785484433269900378131178891353890885967105606494917790071*z3)/732206003\
46840386956742935650325499597397932159601925611028135460494123164584278022988649713804039982311014400000000000000000000 \
- (15501864073744051339264*B4*z3)/212728682282867546133427135524857995251321031048828125 - 
   (322706662752256*li5half*z3)/7803735096081514823011394440588992744140625 + 
   (40338332844032*ln2^5*z3)/117056026441222722345170916608834891162109375 - 
   (5807917003975089490662545074776725491036847191594889372853936489982441*z2*z3)/
    61558116266117131467755311405747974586221181616736765058021564008437081376754237440000000000000000 - 
   (80676665688064*ln2^3*z2*z3)/23411205288244544469034183321766978232421875 - 
   (16232777743604802394168294201573801976807270105255581781*z3^2)/
    353775130960604540098127975225173273896628315008864594609133151531827200000000000000 + 
   (124014912589952410714112*ln2*z3^2)/2053932104800100445426193032653801333461030644609375 - 
   (34359738368*ln2^2*z3^2)/10200960909910476892825352209920251953125 - (7410230642396144696280217247*z2*z3^2)/
    283149816781434442033693317837730811097844285440000000000 - 
   (3391170773*z3^3)/136273417452140305101365760019660800000000 + 
   (40369516461795672079889171254628505867479920483551715882316531801329111846872137763353*z4)/
    93511010580764129995069589007093652074866945866618064641744006217880875409954969728017514889216000000000000000000 + 
   (46170898432*B4*z4)/70303919784518151558661211176477412109375 + 
   (729516424378355983994924021094251482775840010187833344*ln2*z4)/
    2261052580853815527873359464190700459400685964636918143282946337354047271728515625 - 
   (11660305975607514187636629731477037252608*ln2^2*z4)/
    67709723743201527265852622325210972245709724607454953605645751953125 + 
   (3317398911781226986602496*ln2^3*z4)/70909560760955848711142378508285998417107010349609375 - 
   (1838246002688*ln2^4*z4)/371606433146738801095780687647094892578125 + 
   (1457538246950939273454578716434629656576*z2*z4)/
    265630454684867530042960287583519968040861227306169433375994873046875 + 
   (647254176170977384495344306778626995217203*z3*z4)/
    36020239598647801008229755678629537852384322019677305831424000000000000 - 
   (68719476736*ln2*z3*z4)/954351852278526944235220061219150390625 + 
   (23085449216*z4^2)/5407993829578319350666247013575185546875 - 
   (1282274110927194317051895608492968027135449875881223122811454785568046949*z5)/
    4462963429293492031412260076916728157501035667213415466706563390611688399814682214400000000000000000 + 
   (15501864073744051339264*ln2^2*z5)/152493679055819029486327695716744082617434430859375 + 
   (3482822746752471183892244425044300531768611*z2*z5)/
    22512649749154875630143597299143461157740201262298316144640000000000000 - 
   (2199023255552*ln2*z2*z5)/30602882729731430678476056629760755859375 + (347391616922679093941552767*z3*z5)/
    11417331321832033952971504751521403673300172800000000000 - 
   (3391170773*z4*z5)/10625607598607431196987583627264000000000 - 
   (1742510726793300927543539908921814157127858665843984869803*z6)/
    15396293699405509585070529481799540879981264269185787157389474754665119744000000000000 + 
   (4297891814445538233810944*ln2*z6)/30389811754695363733346733646408285035903004435546875 - 
   (3191160700928*ln2^2*z6)/1114819299440216403287342062941284677734375 - 
   (2139828757763*z3*z6)/2907166238978993175495802880419430400000000 - (7972925406354088065978507087694648442178463*z7)/
    15758854824408412941100518109400422810418140883608821301248000000000000 - 
   (3391170773*z2*z7)/35330145265369708729983715560652800000000 - (11129965726031229737917580096401*z8)/
    217459059288141651481876468099377262923144411217920000000000 - 
   (3391170773*z9)/68136708726070152550682880009830400000000)

B5a101[30] = -204234122433860441464559500610827623986400226025642084267990821/
  330501463010466218539601583630632734321034546575714917477396683762005608235008000000000000000 + 
 4611894629/(167680181630563266042696150024192000000000*ep^3) - 
 217731135132096315415619753/(1620531723686483999300141616278327246649714278400000000000*ep^2) + 
 (32479354484827141983078185546968748467499233/
    94295277762287427882122503987532415686543458631238019798794240000000000000 + 
   (4611894629*z2)/447147151014835376113856400064512000000000)/ep - 
 (217731135132096315415619753*z2)/4321417929830623998133710976742205991065904742400000000000 + 
 (4611894629*z3)/1341441453044506128341569200193536000000000 + 
 ep*(63192387674813340643212320702518902679447286747956493528695371953917202439534727/
    72399713196285212441066750023991895729232635184180538176106807447886965778583051097771448729600000000000000000 + 
   (32479354484827141983078185546968748467499233*z2)/
    251454074032766474352326677300086441830782556349968052796784640000000000000 - 
   (6683341092283534124555167*z3)/399986051581418918157566714725685128029693542400000000000 + 
   (4611894629*z4)/753089938551301686086494989582336000000000) + 
 ep^2*(-73283145864399700740594511080564374578669566693943348479574997104358978120521141046115043311011/708031022762063\
54900632363542030830996688343040503027848258829330506122422520508081319839725768254402068480000000000000000000 - 
   (549755813888*B4)/29903312600869281608331739542918513349951171875 - 
   (204234122433860441464559500610827623986400226025642084267990821*z2)/
    881337234694576582772270889681687291522758790868573113273057823365348288626688000000000000000 + 
   (1103906166478481818659214531825647569051797*z3)/
    26012490417182738726102759720698597430770609277582902013460480000000000000 + 
   (4611894629*z2*z3)/3577177208118683008910851200516096000000000 - (69873356118129268452789849403*z4)/
    2350851353827859454984738771347760059139852179865600000000000 + 
   (4611894629*z5)/8942943020296707522277128001290240000000000) + 
 ep^3*
  (465781145333018142216767433696813629151251802482502943638872588877527295130438914811899635176780322457827577914171/4\
34283948525768479144042154877319506199756306962845956543775512431624243883003601301686429574987115130962887616467228950\
528000000000000000000000 + (416954949663186317761052672*B4)/
    3149339102013814059551638397506973265708596943468938232421875 + 
   (8796093022208*li5half)/9967770866956427202777246514306171116650390625 - 
   (1099511627776*ln2^5)/149516563004346408041658697714592566749755859375 + 
   (63192387674813340643212320702518902679447286747956493528695371953917202439534727*z2)/
    193065901856760566509511333397311721944620360491148101802951486527698575409554802927390529945600000000000000000 + 
   (2199023255552*ln2^3*z2)/29903312600869281608331739542918513349951171875 - 
   (6822239066748519494407372182073958824320621481712533001370793*z3)/
    91172817382197577528165954105002133605802633538128253097212878279173960892416000000000000000 - 
   (6683341092283534124555167*z2*z3)/1066629470883783781753511239268493674745849446400000000000 + 
   (4611894629*z3^2)/21463063248712098053465107203096576000000000 + (605921919444887635871422386415806965722554547*z4)/
    8046530369048527179274453673602766138585041803198977689497108480000000000000 + 
   (549755813888*ln2*z4)/586339462762142776633955677312127712744140625 - (4748141828173694223681254201*z5)/
    1469282096142412159365461732092350036962407612416000000000000 + 
   (2910105510899*z6)/1373636047917574275421766860998180864000000000) + 
 ep^4*(-189692328469869339455665858449068024455529015275675167544337143330415225430134637381795469630178638084382990884\
958893270502245881619/1902686483298274020848955461674199860356157494618165159851696938844044804238255105427027367449353\
91172467400754992139787874145899975488307200000000000000000000000 - (103663015505810793724990847108631308747669504*B4)/
    200192693663816481341523619497246231209158790336787585966125417825958251953125 - 
   (6671279194610981084176842752*li5half)/1049779700671271353183879465835657755236198981156312744140625 - 
   (8796093022208*li6half)/3322590288985475734259082171435390372216796875 + 
   (833909899326372635522105344*ln2^5)/15746695510069070297758191987534866328542984717344691162109375 - 
   (549755813888*ln2^6)/149516563004346408041658697714592566749755859375 - 
   (2199023255552*s6)/1993554173391285440555449302861234223330078125 - 
   (73283145864399700740594511080564374578669566693943348479574997104358978120521141046115043311011*z2)/188808272736550\
279735019636112082215991168914774674740928690211548016326460054688216852905935382011738849280000000000000000000 - 
   (68719476736*B4*z2)/9967770866956427202777246514306171116650390625 - (1667819798652745271044210688*ln2^3*z2)/
    3149339102013814059551638397506973265708596943468938232421875 + 
   (549755813888*ln2^4*z2)/9967770866956427202777246514306171116650390625 + 
   (2041971245826959633033183612202368175616708200161708111835736855486048205390323*z3)/
    19972334674837299983742551730756385028753830395636010531339808951141231938919462371799020339200000000000000000 + 
   (1103906166478481818659214531825647569051797*z2*z3)/
    69366641112487303269607359255196259815388291406887738702561280000000000000 - 
   (2015884473247940635231449913*z3^2)/3526277030741789182477108157021640088709778269798400000000000 - 
   (3727107778287667360784733535669337221795151421143712547614117823*z4)/
    28202791510226450648712668469813993328728281307794339624737850347691145236054016000000000000000 - 
   (416954949663186317761052672*ln2*z4)/61751747098310079599051733284450456190364645950371337890625 + 
   (274877906944*ln2^2*z4)/195446487587380925544651892437375904248046875 - 
   (34359738368*z2*z4)/766751605150494400213634347254320855126953125 + 
   (4611894629*z3*z4)/6024719508410413488691959916658688000000000 + (2533911791691727174791434142164327411235271*z5)/
    218655716550231716828110154173988210287637005521711350258073600000000000000 + 
   (4611894629*z2*z5)/23847848054124553392739008003440640000000000 - (3994169631638826015805270573*z6)/
    475119431510472647744284046419757822478791177404416000000000 + 
   (4611894629*z7)/50080480913661562124751916807225344000000000) + 
 ep^5*(7042214143563189295495398195753470389382697300083516764605822660971611357386882210430596548129078518641449485269\
5051611015488156484668133561402970681/833605724092550859574625129790872932959137903690929383167940511533612514753787748\
09079144030105919791001000570883785441423345930687581158160946857016033280000000000000000000000000 + 
   (2821743049378238275394932012401815852658376569641752919539712*B4)/
    1918623413808302923839405997195633473273089499022067754951776345844610539347132840423583984375 + 
   (1658608248092972699599853553738100939962712064*li5half)/
    66730897887938827113841206499082077069719596778929195322041805941986083984375 + 
   (6671279194610981084176842752*li6half)/349926566890423784394626488611885918412066327052104248046875 + 
   (8796093022208*li7half)/1107530096328491911419694057145130124072265625 - 
   (207326031011621587449981694217262617495339008*ln2^5)/
    1000963468319082406707618097486231156045793951683937929830627089129791259765625 + 
   (416954949663186317761052672*ln2^6)/15746695510069070297758191987534866328542984717344691162109375 - 
   (549755813888*ln2^7)/348871980343474952097203628000715989082763671875 + 
   (1667819798652745271044210688*s6)/209955940134254270636775893167131551047239796231262548828125 - 
   (2199023255552*ln2*s6)/1443608194524723939712566736554686851376953125 + 
   (2199023255552*s7a)/1443608194524723939712566736554686851376953125 - 
   (4398046511104*s7b)/2462625743600999661862613844710936393525390625 + 
   (465781145333018142216767433696813629151251802482502943638872588877527295130438914811899635176780322457827577914171*
     z2)/11580905294020492777174457463395186831993501519009225507834013664843313170213429368044971455332989736825677003\
10579277201408000000000000000000000 + (52119368707898289720131584*B4*z2)/
    1049779700671271353183879465835657755236198981156312744140625 + (1099511627776*li5half*z2)/
    3322590288985475734259082171435390372216796875 + (414652062023243174899963388434525234990678016*ln2^3*z2)/
    200192693663816481341523619497246231209158790336787585966125417825958251953125 - 
   (416954949663186317761052672*ln2^4*z2)/1049779700671271353183879465835657755236198981156312744140625 + 
   (137438953472*ln2^5*z2)/4530804939525648728535112051957350507568359375 - 
   (2215252190929769288145673937259249424353716592335349083233923145551401652894598524674552236223*z3)/1953189028309140\
8248450307184008505102534715321518076647795539125656861357936691884502024751936070179880960000000000000000000 - 
   (68719476736*B4*z3)/29903312600869281608331739542918513349951171875 - 
   (6822239066748519494407372182073958824320621481712533001370793*z2*z3)/
    243127513019193540075109210946672356282140356101675341592567675411130562379776000000000000000 - 
   (9067961220534230443156330651828484983672607*z3^2)/
    12069795553572790768911680510404149207877562704798466534245662720000000000000 + 
   (549755813888*ln2*z3^2)/288721638904944787942513347310937370275390625 + 
   (4611894629*z2*z3^2)/57234835329898928142573619208257536000000000 + 
   (48054349944412921798914530025228423340521411894468103399747651810813197337130051*z4)/
    268613428670275570795841855161477178357732675465945185117149894299406713613293638855499867750400000000000000000 + 
   (103663015505810793724990847108631308747669504*ln2*z4)/
    3925346934584636889049482735240122180571740986995835018943635643646240234375 - 
   (208477474831593158880526336*ln2^2*z4)/20583915699436693199683911094816818730121548650123779296875 + 
   (14705968021504*ln2^3*z4)/9967770866956427202777246514306171116650390625 + 
   (26059684353949144860065792*z2*z4)/80752284667020873321836881987358288864322998550485595703125 - 
   (311561334451596219631818529949*z3*z4)/131647675814360129479145371195474563311831722072473600000000000 - 
   (32818905777911397809797294915255339280100044255220274292589013*z5)/
    1036867334934795979732083399625514460615010342198321309733009203959233280737280000000000000000 + 
   (68719476736*ln2^2*z5)/21436066380551456350058594654421873369140625 + (340448523323776590593742212179*z2*z5)/
    82279797383975080924465856997171602069894826295296000000000000 + 
   (4611894629*z3*z5)/71543544162373660178217024010321920000000000 + 
   (9688974649170018885699342828742399798498785943*z6)/
    772466915428658609210347552665865549304164013107101858191722414080000000000000 + 
   (19052474925056*ln2*z6)/4271901800124183086904534220416930478564453125 - 
   (134180561612294903575487640377*z7)/8227979738397508092446585699717160206989482629529600000000000 + 
   (244430415337*z8)/382229161159672841856491648277754675200000000) + 
 ep^6*(-311021890712051801475394017372230134211863490389251434824891764772999012840920447395804243681712664535576702564\
087244442015629155904856793065763184154269692328843167/4743112417862948119454764722856276479511702337516029647238476852\
20121459190878838141362979812203623574919299469534783097513520097496741645504438565676174167891075137536000000000000000\
000000000000 - (224611808933042216968347644739333441195747030011512666375803683711215165472768*B4)/
    65670938916823287692514408249891223028600723363734635603073707745709368614938340462451615887944927215576171875 - 
   (45147888790051812406318912198429053642534025114268046712635392*li5half)/
    639541137936100974613135332398544491091029833007355918317258781948203513115710946807861328125 - 
   (1658608248092972699599853553738100939962712064*li6half)/
    22243632629312942371280402166360692356573198926309731774013935313995361328125 - 
   (6671279194610981084176842752*li7half)/116642188963474594798208829537295306137355442350701416015625 - 
   (8796093022208*li8half)/369176698776163970473231352381710041357421875 + 
   (5643486098756476550789864024803631705316753139283505839079424*ln2^5)/
    9593117069041514619197029985978167366365447495110338774758881729223052696735664202117919921875 - 
   (103663015505810793724990847108631308747669504*ln2^6)/
    1000963468319082406707618097486231156045793951683937929830627089129791259765625 + 
   (416954949663186317761052672*ln2^7)/36742289523494497361435781304248021433266964340470946044921875 - 
   (68719476736*ln2^8)/116290660114491650699067876000238663027587890625 - 
   (414652062023243174899963388434525234990678016*s6)/
    13346179577587765422768241299816415413943919355785839064408361188397216796875 + 
   (1667819798652745271044210688*ln2*s6)/152037060097218609771458405396888364551449507615741845703125 + 
   (2199023255552*ln2^2*s6)/820875247866999887287537948236978797841796875 - 
   (1667819798652745271044210688*s7a)/152037060097218609771458405396888364551449507615741845703125 + 
   (3335639597305490542088421376*s7b)/259357337812902334316017279794691915999531512991559619140625 - 
   (1648202289774592*s8a)/209323188206084971258322176800429593449658203125 - 
   (3481053813538816*s8b)/69774396068694990419440725600143197816552734375 - 
   (4398046511104*s8c)/820875247866999887287537948236978797841796875 - 
   (2199023255552*s8d)/481202731508241313237522245518228950458984375 - 
   (1896923284698693394556658584490680244555290152756751675443371433304152254301346373817954696301786380843829908849588\
93270502245881619*z2)/5073830622128730722263881231131199627616419985648440426271191836917452811302013614472072979864943\
76459913068679979039434331055733267968819200000000000000000000000 - 
   (12957876938226349215623855888578913593458688*B4*z2)/
    66730897887938827113841206499082077069719596778929195322041805941986083984375 - 
   (833909899326372635522105344*li5half*z2)/349926566890423784394626488611885918412066327052104248046875 - 
   (1099511627776*li6half*z2)/1107530096328491911419694057145130124072265625 - 
   (11286972197512953101579728049607263410633506278567011678158848*ln2^3*z2)/
    1918623413808302923839405997195633473273089499022067754951776345844610539347132840423583984375 + 
   (103663015505810793724990847108631308747669504*ln2^4*z2)/
    66730897887938827113841206499082077069719596778929195322041805941986083984375 - 
   (104238737415796579440263168*ln2^5*z2)/477172591214214251447217939016208070561908627798323974609375 + 
   (68719476736*ln2^6*z2)/4530804939525648728535112051957350507568359375 + 
   (38208029065216*s6*z2)/2790975842747799616777629024005727912662109375 + 
   (12171651082288316911849297447532047267420551127988930935971095006017267739457312664402769711358666536812746129719*
     z3)/11980246855883268390180473237995020860682932605871612594311048618803427417462168311770660126206541107061045175\
6266821779456000000000000000000000 + (52119368707898289720131584*B4*z3)/
    3149339102013814059551638397506973265708596943468938232421875 + (645413325504512*li5half*z3)/
    69774396068694990419440725600143197816552734375 - (80676665688064*ln2^5*z3)/
    1046615941030424856291610884002147967248291015625 + 
   (2041971245826959633033183612202368175616708200161708111835736855486048205390323*z2*z3)/
    53259559132899466623313471282017026743343547721696028083572823869709951837118566324797387571200000000000000000 + 
   (161353331376128*ln2^3*z2*z3)/209323188206084971258322176800429593449658203125 + 
   (21489204956392299267541217395548614409268681720598057147432491*z3^2)/
    2488481603843510351357000159101234705476024821275971143359222089502159873769472000000000000000 - 
   (416954949663186317761052672*ln2*z3^2)/30407412019443721954291681079377672910289901523148369140625 + 
   (68719476736*ln2^2*z3^2)/91208360874111098587504216470775421982421875 + (375184834383655524962560072049*z2*z3^2)/
    65823837907180064739572685597737281655915861036236800000000000 + 
   (4611894629*z3^3)/515113517969090353283162572874317824000000000 - 
   (69141164445007112990965676760565630968049347929158012913702089634234156459531462820171361168009*z4)/355403807504094\
644207095785622742994806906192517034806454005104090383673336573530761134881760719080920186880000000000000000000 - 
   (92341796864*B4*z4)/628598162781035949724691221622911692041015625 - 
   (2821743049378238275394932012401815852658376569641752919539712*ln2*z4)/
    37620066937417704389007960729326146534766460765138583430426987173423736065630055694580078125 + 
   (51831507752905396862495423554315654373834752*ln2^2*z4)/
    1308448978194878963016494245080040726857246995665278339647878547882080078125 - 
   (11153544903490234000108158976*ln2^3*z4)/1049779700671271353183879465835657755236198981156312744140625 + 
   (3676492005376*ln2^4*z4)/3322590288985475734259082171435390372216796875 - 
   (6478938469113174607811927944289456796729344*z2*z4)/
    5133145991379909777987785115314005928439968982994553486310908149383544921875 - 
   (135063564893973040805205128844384816831503131*z3*z4)/
    450605700666717522039369405721754903760762340979142750611838074880000000000000 + 
   (137438953472*ln2*z3*z4)/8533006734584198412552369524292918896484375 - 
   (46170898432*z4^2)/48353704829310457671130093970993207080078125 + 
   (283249294676200572505265667859942104792742317535948827188033046042267093474670727*z5)/
    3861318037135211330190226667946234438892407209822962036059029730553971508191096058547810598912000000000000000000 - 
   (52119368707898289720131584*ln2^2*z5)/2257590754131766350933074120076683344593976303561962890625 - 
   (9625696076069042628509895025030157409842036107*z2*z5)/
    281628562916698451274605878576096814850476463111964219132398796800000000000000 + 
   (4398046511104*ln2*z2*z5)/273625082622333295762512649412326265947265625 - 
   (18391691790332345118638525329*z3*z5)/2654187012386292933047285709586180711932091170816000000000000 + 
   (4611894629*z4*z5)/40164796722736089924613066111057920000000000 + 
   (3851047613884386711667086773823644731370986605525667697272700713*z6)/
    541493596996347852455283234620428671911583001109651320794966726675669988532237107200000000000000 - 
   (14450094974264800824906481664*ln2*z6)/449905586001973437078805485358139037958370991924134033203125 + 
   (6382321401856*ln2^2*z6)/9967770866956427202777246514306171116650390625 + 
   (2910105510899*z3*z6)/10989088383340594203374134887985446912000000000 + 
   (3248684361953900978553492655251698338104946913*z7)/
    28162856291669845127460587857609681485047646311196421913239879680000000000000 + 
   (4611894629*z2*z7)/133547949103097498999338444819267584000000000 + (516911283520970270979465749887327*z8)/
    50552707512714289719991822539062232311743381275829862400000000000 + 
   (4611894629*z9)/257556758984545176641581286437158912000000000)



==> RES.m <==
(* ----------------------------------------------------------- *)
(* The GNU public license applies to this software.            *)
(* https://www.gnu.org/licenses/gpl.html                       *)
(* Any use of results in this file or the paper: DESY 17-062   *)
(* requests the mandatory citation of the paper in any form of *)
(* use.                                                        *)
(* ----------------------------------------------------------- *)
(* Reference:                                                  *)
(* ----------                                                  *)
(* The 3-Loop Splitting Functions $P_{qg}^{(2)}$ and           *)
(* $P_{gg}^{(2,\rm  N_F)}$}, DESY 17-062                       *)
(* By: J. Ablinger, A. Behring, J. Bl\"umlein, A. De Freitas   *)
(* A. von Manteuffel and  C. Schneider                         *)
(* ----------------------------------------------------------- *)



(* In all cases we consider the + case in the following *)

(* Anomalous dimensions        *)
(* --------------------        *)
(* gij0  :  O(a_s)             *)
(* gij1  :  O(a_s^2)           *)
(* gij2  :  O(a_s^3)           *)
(* gij2NF:  O(a_s^3), NF-parts *)

(* In all cases we consider the + case in the following *)

(*   qqNS *)
gqq0NS   = 2*CF*(-((2 + 3*n + 3*n^2)/(n*(1 + n))) + 4*S[1, n]);
gqq1NS   = CF*(NF*TF*((4*(-12 + 20*n + 47*n^2 + 6*n^3 + 3*n^4))/(9*n^2*(1 + n)^2) - (160*S[1, n])/9 + (32*S[2, n])/3) + CA*((132 - 208*n - 851*n^2 - 144*(-1)^n*n^2 - 757*n^3 - 153*n^4 - 51*n^5)/(9*n^2*(1 + n)^3) + 16*S[-3, n] + (536*S[1, n])/9 + S[-2, n]*(-16/(n*(1 + n)) + 32*S[1, n]) - (88*S[2, n])/3 + 16*S[3, n] - 32*S[-2, 1, n])) + CF^2*((-8 - 32*n - 40*n^2 - 59*n^3 + 32*(-1)^n*n^3 - 9*n^4 - 9*n^5 - 3*n^6)/(n^3*(1 + n)^3) - 32*S[-3, n] + S[-2, n]*(32/(n*(1 + n)) - 64*S[1, n]) + S[1, n]*((16*(1 + 2*n))/(n^2*(1 + n)^2) - 32*S[2, n]) + (8*(2 + 3*n + 3*n^2)*S[2, n])/(n*(1 + n)) - 32*S[3, n] + 64*S[-2, 1, n]);
gqq2NSNF = CF*(NF^2*TF^2*((8*(-24 + 16*n + 96*n^2 + 35*n^3 + 57*n^4 + 153*n^5 + 51*n^6))/(27*n^3*(1 + n)^3) - (128*S[1, n])/27 - (640*S[2, n])/27 + (128*S[3, n])/9) + CA*NF*TF*((-8*(-132 + 106*n + 507*n^2 - 571*n^3 - 979*n^4 + 383*n^5 + 1080*n^6 + 270*n^7))/(27*n^3*(1 + n)^4) + (32*(2 + 3*n + 3*n^2)*z3)/(n*(1 + n)) + (256*S[-4, n])/3 + S[-3, n]*((-64*(3 + 10*n + 10*n^2))/(9*n*(1 + n)) + (128*S[1, n])/3) + (-1)^n*((256*(1 + 4*n))/(9*(1 + n)^4) - (128*S[1, n])/(3*(1 + n)^3)) + (5344*S[2, n])/27 + S[-2, n]*((64*(-3 + 10*n + 16*n^2))/(9*n^2*(1 + n)^2) - (1280*S[1, n])/9 + (256*S[2, n])/3) - (32*(3 + 14*n + 14*n^2)*S[3, n])/(3*n*(1 + n)) + (320*S[4, n])/3 + (128*(-3 + 10*n + 10*n^2)*S[-2, 1, n])/(9*n*(1 + n)) + S[1, n]*((-16*(-54 - 108*n - 108*n^2 + 137*n^3 + 627*n^4 + 627*n^5 + 209*n^6))/(27*n^3*(1 + n)^3) - 128*z3 + 64*S[3, n] + (256*S[-2, 1, n])/3) - (128*S[2, -2, n])/3 - (256*S[3, 1, n])/3 - (512*S[-2, 1, 1, n])/3)) + CF^2*NF*TF*((4*(-72 - 160*n - 8*n^2 + 453*n^3 + 1338*n^4 + 2291*n^5 + 1491*n^6 + 828*n^7 + 207*n^8))/(9*n^4*(1 + n)^4) - (32*(2 + 3*n + 3*n^2)*z3)/(n*(1 + n)) - (512*S[-4, n])/3 + S[-3, n]*((128*(3 + 10*n + 10*n^2))/(9*n*(1 + n)) - (256*S[1, n])/3) + (-1)^n*((-512*(1 + 4*n))/(9*(1 + n)^4) + (256*S[1, n])/(3*(1 + n)^3)) + S[-2, n]*((-128*(-3 + 10*n + 16*n^2))/(9*n^2*(1 + n)^2) + (2560*S[1, n])/9 - (512*S[2, n])/3) - (16*(-24 + 16*n + 79*n^2 + 30*n^3 + 15*n^4)*S[2, n])/(9*n^2*(1 + n)^2) - (128*S[2, n]^2)/3 + (64*(12 + 29*n + 29*n^2)*S[3, n])/(9*n*(1 + n)) - (512*S[4, n])/3 + S[1, n]*((-8*(80 + 336*n + 517*n^2 + 495*n^3 + 495*n^4 + 165*n^5))/(9*n^2*(1 + n)^3) + 128*z3 + (1280*S[2, n])/9 - (512*S[3, n])/3 - (512*S[-2, 1, n])/3) - (256*(-3 + 10*n + 10*n^2)*S[-2, 1, n])/(9*n*(1 + n)) + (256*S[2, -2, n])/3 + (256*S[3, 1, n])/3 + (1024*S[-2, 1, 1, n])/3);

(*   qqPS *)
gqq1PS   = (-16*CF*(2 + 5*n + n^2)*(4 + 4*n + 7*n^2 + 5*n^3)*NF*TF)/((-1 + n)*n^3*(1 + n)^3*(2 + n)^2);
gqq2PS   = CF^2*NF*TF*((-8*(256 + 1504*n + 4176*n^2 + 8160*n^3 + 12760*n^4 + 14934*n^5 + 13445*n^6 + 10189*n^7 + 6831*n^8 + 3868*n^9 + 1619*n^10 + 417*n^11 + 49*n^12))/((-1 + n)*n^5*(1 + n)^5*(2 + n)^3) + (192*(2 + n + n^2)^2*z3)/((-1 + n)*n^2*(1 + n)^2*(2 + n)) - (8*(2 + n + n^2)*(4 + 20*n + 25*n^2 + 10*n^3 + 5*n^4)*S[1, n]^2)/((-1 + n)*n^3*(1 + n)^3*(2 + n)) + (32*(2 + n + n^2)^2*S[1, n]^3)/(3*(-1 + n)*n^2*(1 + n)^2*(2 + n)) - (8*(-112 - 352*n - 416*n^2 - 420*n^3 - 213*n^4 + 11*n^5 + 25*n^6 + 5*n^7)*S[2, n])/((-1 + n)*n^3*(1 + n)^3*(2 + n)^2) + S[1, n]*((32*(96 + 400*n + 824*n^2 + 1116*n^3 + 1124*n^4 + 724*n^5 + 410*n^6 + 345*n^7 + 219*n^8 + 69*n^9 + 9*n^10))/((-1 + n)*n^4*(1 + n)^4*(2 + n)^3) - (32*(2 + n + n^2)^2*S[2, n])/((-1 + n)*n^2*(1 + n)^2*(2 + n))) - (224*(2 + n + n^2)^2*S[3, n])/(3*(-1 + n)*n^2*(1 + n)^2*(2 + n)) + (64*(2 + n + n^2)^2*S[2, 1, n])/((-1 + n)*n^2*(1 + n)^2*(2 + n))) + CF*(NF^2*TF^2*((-64*(144 - 48*n - 1496*n^2 - 2672*n^3 - 2103*n^4 - 1689*n^5 - 317*n^6 + 1353*n^7 + 1200*n^8 + 392*n^9 + 52*n^10))/(27*(-1 + n)*n^4*(1 + n)^4*(2 + n)^3) + (64*(-48 - 104*n - 56*n^2 - 86*n^3 - 11*n^4 + 68*n^5 + 37*n^6 + 8*n^7)*S[1, n])/(9*(-1 + n)*n^3*(1 + n)^3*(2 + n)^2) - (32*(2 + n + n^2)^2*S[1, n]^2)/(3*(-1 + n)*n^2*(1 + n)^2*(2 + n)) - (32*(2 + n + n^2)^2*S[2, n])/(3*(-1 + n)*n^2*(1 + n)^2*(2 + n))) + CA*NF*TF*((16*(-6912 - 42912*n - 109968*n^2 + 4608*(-1)^n*n^2 - 183088*n^3 + 37632*(-1)^n*n^3 - 293880*n^4 + 126720*(-1)^n*n^4 - 421954*n^5 + 240672*(-1)^n*n^5 - 357069*n^6 + 187032*(-1)^n*n^6 - 120782*n^7 - 47112*(-1)^n*n^7 + 23170*n^8 - 201600*(-1)^n*n^8 + 67882*n^9 - 182280*(-1)^n*n^9 + 102402*n^10 - 104400*(-1)^n*n^10 + 90274*n^11 - 45768*(-1)^n*n^11 + 40614*n^12 - 13656*(-1)^n*n^12 + 8804*n^13 - 1848*(-1)^n*n^13 + 731*n^14))/(27*(-1 + n)^2*n^5*(1 + n)^5*(2 + n)^4) - (192*(2 + n + n^2)^2*z3)/((-1 + n)*n^2*(1 + n)^2*(2 + n)) + (32*(2 + n + n^2)*(10 + 7*n + 7*n^2)*S[-3, n])/((-1 + n)*n^2*(1 + n)^2*(2 + n)) + (8*(2 + n + n^2)*(-24 - 80*n - 32*n^2 + 113*n^3 + 99*n^4 + 51*n^5 + 17*n^6)*S[1, n]^2)/(3*(-1 + n)^2*n^3*(1 + n)^3*(2 + n)^2) - (32*(2 + n + n^2)^2*S[1, n]^3)/(3*(-1 + n)*n^2*(1 + n)^2*(2 + n)) + S[-2, n]*((32*(40 + 132*n + 158*n^2 + 155*n^3 + 102*n^4 + 37*n^5 + 14*n^6 + 2*n^7))/((-1 + n)*n^3*(1 + n)^3*(2 + n)^2) + (64*(2 + n + n^2)^2*S[1, n])/((-1 + n)*n^2*(1 + n)^2*(2 + n))) + (8*(2 + n + n^2)*(-24 - 128*n + 64*n^2 + 65*n^3 + 39*n^4 + 99*n^5 + 29*n^6)*S[2, n])/(3*(-1 + n)^2*n^3*(1 + n)^3*(2 + n)^2) + S[1, n]*((-16*(144 + 1920*n + 1520*n^2 + 384*(-1)^n*n^2 - 6420*n^3 + 1728*(-1)^n*n^3 - 10685*n^4 + 2352*(-1)^n*n^4 - 8367*n^5 + 1104*(-1)^n*n^5 - 7072*n^6 - 864*(-1)^n*n^6 - 2204*n^7 - 2136*(-1)^n*n^7 + 2994*n^8 - 1752*(-1)^n*n^8 + 2884*n^9 - 696*(-1)^n*n^9 + 967*n^10 - 120*(-1)^n*n^10 + 127*n^11))/(9*(-1 + n)^2*n^4*(1 + n)^4*(2 + n)^3) + (32*(2 + n + n^2)^2*S[2, n])/((-1 + n)*n^2*(1 + n)^2*(2 + n))) + (16*(2 + n + n^2)*(58 + 23*n + 23*n^2)*S[3, n])/(3*(-1 + n)*n^2*(1 + n)^2*(2 + n)) - (64*(2 + n + n^2)*(2 + 3*n + 3*n^2)*S[-2, 1, n])/((-1 + n)*n^2*(1 + n)^2*(2 + n)) - (64*(2 + n + n^2)^2*S[2, 1, n])/((-1 + n)*n^2*(1 + n)^2*(2 + n))));

(*   qg   *)
gqg0     = (-8*(2 + n + n^2)*NF*TF)/(n*(1 + n)*(2 + n));
gqg1     = CF*NF*TF*((-8*(4 + 8*n + 25*n^2 + 51*n^3 + 36*n^4 + 15*n^5 + 5*n^6))/(n^3*(1 + n)^3*(2 + n)) + (32*S[1, n])/n^2 - (16*(2 + n + n^2)*S[1, n]^2)/(n*(1 + n)*(2 + n)) + (16*(2 + n + n^2)*S[2, n])/(n*(1 + n)*(2 + n))) + CA*NF*TF*((-16*(16 + 64*n + 104*n^2 + 108*n^3 + 20*(-1)^n*n^3 + 77*n^4 + 8*(-1)^n*n^4 + 48*n^5 - 12*(-1)^n*n^5 + 37*n^6 - 12*(-1)^n*n^6 + 19*n^7 - 4*(-1)^n*n^7 + 6*n^8 + n^9))/((-1 + n)*n^3*(1 + n)^3*(2 + n)^3) + (32*(2 + n + n^2)*S[-2, n])/(n*(1 + n)*(2 + n)) - (64*(3 + 2*n)*S[1, n])/((1 + n)^2*(2 + n)^2) + (16*(2 + n + n^2)*S[1, n]^2)/(n*(1 + n)*(2 + n)) + (16*(2 + n + n^2)*S[2, n])/(n*(1 + n)*(2 + n)));
gqg2     = CA*NF^2*TF^2*((16*(1152 + 7296*n + 19904*n^2 + 30864*n^3 + 25512*n^4 + 384*(-1)^n*n^4 + 4616*n^5 + 2184*(-1)^n*n^5 - 11780*n^6 + 1416*(-1)^n*n^6 - 7723*n^7 - 1176*(-1)^n*n^7 + 5333*n^8 - 1776*(-1)^n*n^8 + 9398*n^9 - 864*(-1)^n*n^9 + 5362*n^10 - 168*(-1)^n*n^10 + 1485*n^11 + 165*n^12))/(27*(-1 + n)*n^4*(1 + n)^4*(2 + n)^4) + (128*(2 + n + n^2)*S[-3, n])/(3*n*(1 + n)*(2 + n)) - (128*(10 + 8*n + 5*n^2)*S[-2, n])/(9*n*(1 + n)*(2 + n)) - (64*(20 + 49*n + 41*n^2 + 20*n^3 + 5*n^4)*S[1, n]^2)/(9*n*(1 + n)^2*(2 + n)^2) + (32*(2 + n + n^2)*S[1, n]^3)/(9*n*(1 + n)*(2 + n)) - (64*(20 + 43*n + 47*n^2 + 26*n^3 + 5*n^4)*S[2, n])/(9*n*(1 + n)^2*(2 + n)^2) + S[1, n]*((64*(152 + 712*n + 1362*n^2 + 1153*n^3 + 492*n^4 + 124*n^5 + 19*n^6))/(27*n*(1 + n)^3*(2 + n)^3) - (32*(2 + n + n^2)*S[2, n])/(3*n*(1 + n)*(2 + n))) + (64*(2 + n + n^2)*S[3, n])/(9*n*(1 + n)*(2 + n)) + (128*(2 + n + n^2)*S[2, 1, n])/(3*n*(1 + n)*(2 + n))) + CA^2*NF*TF*((-8*(27648 + 160128*n + 449664*n^2 - 18432*(-1)^n*n^2 + 932960*n^3 - 159744*(-1)^n*n^3 + 1682560*n^4 - 582144*(-1)^n*n^4 + 2463856*n^5 - 1196952*(-1)^n*n^5 + 2446192*n^6 - 1142424*(-1)^n*n^6 + 1259534*n^7 - 56052*(-1)^n*n^7 - 59212*n^8 + 859548*(-1)^n*n^8 - 651563*n^9 + 866088*(-1)^n*n^9 - 739675*n^10 + 607212*(-1)^n*n^10 - 556069*n^11 + 461460*(-1)^n*n^11 - 223921*n^12 + 268356*(-1)^n*n^12 - 10229*n^13 + 83040*(-1)^n*n^13 + 25363*n^14 + 10044*(-1)^n*n^14 + 8151*n^15 + 741*n^16))/(27*(-1 + n)^2*n^5*(1 + n)^5*(2 + n)^5) + (96*(-2 + n)*(3 + n)*(4 + 4*n + 7*n^2 + 6*n^3 + 3*n^4)*z3)/((-1 + n)*n^2*(1 + n)^2*(2 + n)^2) + (96*(2 + n + n^2)*S[-4, n])/(n*(1 + n)*(2 + n)) - (32*(-108 - 176*n - 263*n^2 - 247*n^3 - 114*n^4 + 33*n^5 + 11*n^6)*S[-3, n])/(3*(-1 + n)*n^2*(1 + n)^2*(2 + n)^2) - (96*(2 + n + n^2)*S[-2, n]^2)/(n*(1 + n)*(2 + n)) - (8*(48 + 28*n + 268*n^2 - 13*n^3 - 87*n^4 + 33*n^5 + 11*n^6)*S[1, n]^3)/(9*(-1 + n)*n^2*(1 + n)^2*(2 + n)^2) - (16*(2 + n + n^2)*S[1, n]^4)/(3*n*(1 + n)*(2 + n)) + (16*(-432 - 1368*n + 176*n^2 + 1518*n^3 - 360*(-1)^n*n^3 + 1251*n^4 + 216*(-1)^n*n^4 - 490*n^5 + 360*(-1)^n*n^5 - 536*n^6 + 857*n^7 - 144*(-1)^n*n^7 + 1040*n^8 - 72*(-1)^n*n^8 + 491*n^9 + 85*n^10)*S[2, n])/(9*(-1 + n)^2*n^3*(1 + n)^3*(2 + n)^3) - (16*(2 + n + n^2)*S[2, n]^2)/(n*(1 + n)*(2 + n)) + S[1, n]^2*((16*(-432 - 1080*n - 40*n^2 + 1686*n^3 - 360*(-1)^n*n^3 + 873*n^4 + 216*(-1)^n*n^4 - 610*n^5 + 360*(-1)^n*n^5 + 100*n^6 + 983*n^7 - 144*(-1)^n*n^7 + 728*n^8 - 72*(-1)^n*n^8 + 317*n^9 + 67*n^10))/(9*(-1 + n)^2*n^3*(1 + n)^3*(2 + n)^3) - (192*(2 + n + n^2)*S[-2, n])/(n*(1 + n)*(2 + n)) - (160*(2 + n + n^2)*S[2, n])/(n*(1 + n)*(2 + n))) + S[-2, n]*((32*(648 + 2916*n + 3802*n^2 + 2191*n^3 + 540*(-1)^n*n^3 + 1165*n^4 + 216*(-1)^n*n^4 + 1841*n^5 - 324*(-1)^n*n^5 + 2410*n^6 - 324*(-1)^n*n^6 + 1616*n^7 - 108*(-1)^n*n^7 + 597*n^8 + 94*n^9))/(9*(-1 + n)*n^3*(1 + n)^3*(2 + n)^3) + (320*(2 + n + n^2)*S[2, n])/(n*(1 + n)*(2 + n))) - (16*(-996 - 872*n - 1001*n^2 - 751*n^3 - 456*n^4 + 33*n^5 + 11*n^6)*S[3, n])/(9*(-1 + n)*n^2*(1 + n)^2*(2 + n)^2) - (32*(2 + n + n^2)*S[4, n])/(n*(1 + n)*(2 + n)) + (512*(2 + n + n^2)*S[-3, 1, n])/(n*(1 + n)*(2 + n)) - (64*(4 - 4*n + 9*n^2 + 54*n^3 + 33*n^4)*S[-2, 1, n])/((-1 + n)*n^2*(1 + n)^2*(2 + n)^2) - (448*(2 + n + n^2)*S[2, -2, n])/(n*(1 + n)*(2 + n)) - (32*(2 + n + n^2)*(24 + 2*n + 13*n^2 + 22*n^3 + 11*n^4)*S[2, 1, n])/(3*(-1 + n)*n^2*(1 + n)^2*(2 + n)^2) + S[1, n]*((-8*(-2592 - 864*n - 18864*n^2 + 4608*(-1)^n*n^2 - 66848*n^3 + 23040*(-1)^n*n^3 - 82770*n^4 + 47232*(-1)^n*n^4 - 82906*n^5 + 15264*(-1)^n*n^5 - 135872*n^6 - 14976*(-1)^n*n^6 - 131260*n^7 - 19584*(-1)^n*n^7 - 29673*n^8 - 23904*(-1)^n*n^8 + 48791*n^9 - 20160*(-1)^n*n^9 + 45984*n^10 - 9504*(-1)^n*n^10 + 17260*n^11 - 2016*(-1)^n*n^11 + 3683*n^12 + 475*n^13))/(27*(-1 + n)^2*n^4*(1 + n)^4*(2 + n)^4) + (192*(2 + n + n^2)*z3)/(n*(1 + n)*(2 + n)) - (512*(2 + n + n^2)*S[-3, n])/(n*(1 + n)*(2 + n)) - (64*(-12 + 4*n + 13*n^2 - 32*n^3 - 23*n^4 + 2*n^5)*S[-2, n])/((-1 + n)*n^2*(1 + n)^2*(2 + n)^2) + (8*(144 + 172*n - 164*n^2 + 371*n^3 + 345*n^4 - 15*n^5 + 11*n^6)*S[2, n])/(3*(-1 + n)*n^2*(1 + n)^2*(2 + n)^2) - (704*(2 + n + n^2)*S[3, n])/(3*n*(1 + n)*(2 + n)) + (512*(2 + n + n^2)*S[-2, 1, n])/(n*(1 + n)*(2 + n)) + (128*(2 + n + n^2)*S[2, 1, n])/(n*(1 + n)*(2 + n))) - (128*(2 + n + n^2)*S[3, 1, n])/(n*(1 + n)*(2 + n)) - (768*(2 + n + n^2)*S[-2, 1, 1, n])/(n*(1 + n)*(2 + n))) + CF^2*NF*TF*((-2048 - 13824*n - 51072*n^2 - 125120*n^3 - 203616*n^4 - 254352*n^5 + 33152*(-1)^n*n^5 - 334904*n^6 + 164352*(-1)^n*n^6 - 428596*n^7 + 325056*(-1)^n*n^7 - 396242*n^8 + 343360*(-1)^n*n^8 - 234833*n^9 + 213056*(-1)^n*n^9 - 85521*n^10 + 78720*(-1)^n*n^10 - 17962*n^11 + 16256*(-1)^n*n^11 - 1856*n^12 + 1472*(-1)^n*n^12 - 65*n^13 - 5*n^14)/(n^5*(1 + n)^5*(2 + n)^5) + (96*(-1 + n)*(-2 + 3*n + 3*n^2)*z3)/(n^2*(1 + n)^2) - (192*(2 + n + n^2)*S[-4, n])/(n*(1 + n)*(2 + n)) - (64*(2 + n + n^2)*S[-2, n]^2)/(n*(1 + n)*(2 + n)) - (8*(40 + 122*n + 171*n^2 + 149*n^3 + 77*n^4 + 43*n^5 + 14*n^6)*S[1, n]^2)/(n^3*(1 + n)^3*(2 + n)) - (8*(-20 - 52*n - 37*n^2 - 6*n^3 + 3*n^4)*S[1, n]^3)/(3*n^2*(1 + n)^2*(2 + n)) - (16*(2 + n + n^2)*S[1, n]^4)/(3*n*(1 + n)*(2 + n)) + S[-2, n]*((64*(32 + 56*n + 28*n^2 + 22*n^3 - 20*(-1)^n*n^3 + 39*n^4 - 28*(-1)^n*n^4 + 52*n^5 - 16*(-1)^n*n^5 + 39*n^6 - 4*(-1)^n*n^6 + 14*n^7 + 2*n^8))/(n^3*(1 + n)^3*(2 + n)^3) - (256*(2 - n + n^2)*S[1, n])/(n^2*(1 + n)*(2 + n))) + S[-3, n]*((-128*(-1 + n))/((1 + n)^2*(2 + n)) - (256*(2 + n + n^2)*S[1, n])/(n*(1 + n)*(2 + n))) + (8*(24 + 54*n + 109*n^2 + 227*n^3 + 179*n^4 + 93*n^5 + 26*n^6)*S[2, n])/(n^3*(1 + n)^3*(2 + n)) - (48*(2 + n + n^2)*S[2, n]^2)/(n*(1 + n)*(2 + n)) - (16*(4 + 8*n - 13*n^2 + 30*n^3 + 3*n^4)*S[3, n])/(3*n^2*(1 + n)^2*(2 + n)) - (160*(2 + n + n^2)*S[4, n])/(n*(1 + n)*(2 + n)) + (256*(2 + n + n^2)*S[-3, 1, n])/(n*(1 + n)*(2 + n)) + (256*(2 - n + n^2)*S[-2, 1, n])/(n^2*(1 + n)*(2 + n)) - (128*(2 + n + n^2)*S[2, -2, n])/(n*(1 + n)*(2 + n)) - (128*(2 + n + n^2)*S[2, 1, n])/(n^2*(1 + n)^2*(2 + n)) + S[1, n]*((-8*(-56 - 216*n - 354*n^2 - 442*n^3 - 502*n^4 - 297*n^5 - 33*n^6 + 43*n^7 + 17*n^8))/(n^4*(1 + n)^4*(2 + n)) - (8*(12 + 60*n + 67*n^2 + 34*n^3 + 3*n^4)*S[2, n])/(n^2*(1 + n)^2*(2 + n)) - (704*(2 + n + n^2)*S[3, n])/(3*n*(1 + n)*(2 + n)) + (256*(2 + n + n^2)*S[2, 1, n])/(n*(1 + n)*(2 + n))) + (64*(2 + n + n^2)*S[3, 1, n])/(n*(1 + n)*(2 + n)) - (192*(2 + n + n^2)*S[2, 1, 1, n])/(n*(1 + n)*(2 + n))) + CF*(NF^2*TF^2*((4*(-27648 - 122112*n - 269760*n^2 - 455168*n^3 - 586928*n^4 - 479472*n^5 - 267524*n^6 - 95592*n^7 + 32283*n^8 + 72446*n^9 + 46649*n^10 + 17916*n^11 + 4925*n^12 + 990*n^13 + 99*n^14))/(27*(-1 + n)*n^5*(1 + n)^5*(2 + n)^4) + (32*(6 + 29*n + 13*n^2 + 10*n^3)*S[1, n]^2)/(9*n^2*(1 + n)*(2 + n)) - (32*(2 + n + n^2)*S[1, n]^3)/(9*n*(1 + n)*(2 + n)) + (32*(2 + 3*n + 5*n^2)*S[2, n])/(3*n^2*(1 + n)*(2 + n)) + S[1, n]*((-32*(120 + 412*n + 426*n^2 + 145*n^3 + 47*n^4))/(27*n^2*(1 + n)^2*(2 + n)) - (32*(2 + n + n^2)*S[2, n])/(3*n*(1 + n)*(2 + n))) + (320*(2 + n + n^2)*S[3, n])/(9*n*(1 + n)*(2 + n))) + CA*NF*TF*((-110592 - 769536*n - 2714496*n^2 - 6885952*n^3 - 13294752*n^4 - 20274800*n^5 + 924480*(-1)^n*n^5 - 25503304*n^6 + 2999808*(-1)^n*n^6 - 25515788*n^7 + 3025728*(-1)^n*n^7 - 19295526*n^8 - 288576*(-1)^n*n^8 - 11110175*n^9 - 2937600*(-1)^n*n^9 - 5110704*n^10 - 2511648*(-1)^n*n^10 - 1891921*n^11 - 997920*(-1)^n*n^11 - 526814*n^12 - 197856*(-1)^n*n^12 - 104497*n^13 - 16416*(-1)^n*n^13 - 15012*n^14 - 1251*n^15)/(27*(-1 + n)*n^5*(1 + n)^5*(2 + n)^5) - (192*(-16 - 14*n^2 - 25*n^3 - 5*n^4 + 9*n^5 + 3*n^6)*z3)/((-1 + n)*n^2*(1 + n)^2*(2 + n)^2) + (224*(2 + n + n^2)*S[-4, n])/(n*(1 + n)*(2 + n)) + (32*(8 - 6*n - 5*n^2 + 8*n^3 + 3*n^4)*S[-3, n])/(n^2*(1 + n)^2*(2 + n)) + (96*(2 + n + n^2)*S[-2, n]^2)/(n*(1 + n)*(2 + n)) + (16*(84 + 140*n + 137*n^2 - 122*n^3 - 117*n^4 + 12*n^5 + 10*n^6)*S[1, n]^3)/(9*(-1 + n)*n^2*(1 + n)^2*(2 + n)^2) + (32*(2 + n + n^2)*S[1, n]^4)/(3*n*(1 + n)*(2 + n)) + (8*(384 + 1816*n + 2900*n^2 + 2690*n^3 + 240*(-1)^n*n^3 + 1999*n^4 + 96*(-1)^n*n^4 + 1184*n^5 - 144*(-1)^n*n^5 + 484*n^6 - 144*(-1)^n*n^6 + 190*n^7 - 48*(-1)^n*n^7 + 125*n^8 + 36*n^9)*S[2, n])/(3*(-1 + n)*n^3*(1 + n)^3*(2 + n)^3) - (64*(2 + n + n^2)*S[2, n]^2)/(n*(1 + n)*(2 + n)) + S[-2, n]*((-32*(48 + 8*n - 244*n^2 - 514*n^3 - 60*(-1)^n*n^3 - 478*n^4 - 84*(-1)^n*n^4 - 187*n^5 - 48*(-1)^n*n^5 - 16*n^6 - 12*(-1)^n*n^6 + 3*n^7))/(n^3*(1 + n)^3*(2 + n)^3) + (64*(2 + n + n^2)*S[2, n])/(n*(1 + n)*(2 + n))) + S[1, n]^2*((-8*(1152 + 3768*n + 5204*n^2 + 6698*n^3 + 720*(-1)^n*n^3 + 4199*n^4 + 288*(-1)^n*n^4 + 1912*n^5 - 432*(-1)^n*n^5 + 1568*n^6 - 432*(-1)^n*n^6 + 538*n^7 - 144*(-1)^n*n^7 + 9*n^8 + 8*n^9))/(9*(-1 + n)*n^3*(1 + n)^3*(2 + n)^3) + (192*(2 + n + n^2)*S[-2, n])/(n*(1 + n)*(2 + n)) + (160*(2 + n + n^2)*S[2, n])/(n*(1 + n)*(2 + n))) - (16*(624 - 76*n + 272*n^2 + 967*n^3 + 477*n^4 + 21*n^5 + 19*n^6)*S[3, n])/(9*(-1 + n)*n^2*(1 + n)^2*(2 + n)^2) - (128*(4 - 6*n - 7*n^2 + n^3)*S[-2, 1, n])/(n^2*(1 + n)^2*(2 + n)) - (64*(2 + n + n^2)*S[2, -2, n])/(n*(1 + n)*(2 + n)) + (96*(2 + n + n^2)^2*S[2, 1, n])/((-1 + n)*n*(1 + n)*(2 + n)^2) + S[1, n]*((16*(10368 + 56160*n + 128352*n^2 + 144544*n^3 + 100384*n^4 - 14040*(-1)^n*n^4 + 84582*n^5 - 28836*(-1)^n*n^5 + 96082*n^6 - 8748*(-1)^n*n^6 + 87546*n^7 + 20412*(-1)^n*n^7 + 65355*n^8 + 21492*(-1)^n*n^8 + 41423*n^9 + 8424*(-1)^n*n^9 + 18563*n^10 + 1296*(-1)^n*n^10 + 4677*n^11 + 476*n^12))/(27*(-1 + n)*n^4*(1 + n)^4*(2 + n)^4) - (192*(2 + n + n^2)*z3)/(n*(1 + n)*(2 + n)) + (128*(-2 - 14*n - 13*n^2 + n^3)*S[-2, n])/(n^2*(1 + n)^2*(2 + n)) + (16*(84 + 128*n - 259*n^2 - 335*n^3 - 72*n^4 + 21*n^5 + n^6)*S[2, n])/(3*(-1 + n)*n^2*(1 + n)^2*(2 + n)^2) + (640*(2 + n + n^2)*S[3, n])/(3*n*(1 + n)*(2 + n)) - (384*(2 + n + n^2)*S[2, 1, n])/(n*(1 + n)*(2 + n))) + (64*(2 + n + n^2)*S[3, 1, n])/(n*(1 + n)*(2 + n)) - (256*(2 + n + n^2)*S[-2, 1, 1, n])/(n*(1 + n)*(2 + n)) + (192*(2 + n + n^2)*S[2, 1, 1, n])/(n*(1 + n)*(2 + n))));

(*   gq   *)
ggq0     = (-4*CF*(2 + n + n^2))/((-1 + n)*n*(1 + n));
ggq1     = CF^2*((4*(-4 - 12*n - n^2 + 28*n^3 + 43*n^4 + 30*n^5 + 12*n^6))/((-1 + n)*n^3*(1 + n)^3) - (8*(10 + 17*n + 8*n^2 + 5*n^3)*S[1, n])/((-1 + n)*n*(1 + n)^2) + (8*(2 + n + n^2)*S[1, n]^2)/((-1 + n)*n*(1 + n)) + (8*(2 + n + n^2)*S[2, n])/((-1 + n)*n*(1 + n))) + CF*(NF*TF*((32*(16 + 27*n + 13*n^2 + 8*n^3))/(9*(-1 + n)*n*(1 + n)^2) - (32*(2 + n + n^2)*S[1, n])/(3*(-1 + n)*n*(1 + n))) + CA*((-8*(144 + 576*n - 144*(-1)^n*n + 280*n^2 - 432*(-1)^n*n^2 - 1052*n^3 - 252*(-1)^n*n^3 - 1175*n^4 + 144*(-1)^n*n^4 + 317*n^5 + 378*(-1)^n*n^5 + 1426*n^6 + 252*(-1)^n*n^6 + 1346*n^7 + 54*(-1)^n*n^7 + 621*n^8 + 109*n^9))/(9*(-1 + n)^2*n^3*(1 + n)^3*(2 + n)^2) + (16*(2 + n + n^2)*S[-2, n])/((-1 + n)*n*(1 + n)) + (8*(-12 - 22*n + 41*n^2 + 17*n^4)*S[1, n])/(3*(-1 + n)^2*n^2*(1 + n)) - (8*(2 + n + n^2)*S[1, n]^2)/((-1 + n)*n*(1 + n)) + (8*(2 + n + n^2)*S[2, n])/((-1 + n)*n*(1 + n))));
ggq2NF   = CF*(NF^2*TF^2*((-64*(8 + 25*n + 23*n^2 + 4*n^3 + 4*n^4))/(9*(-1 + n)*n*(1 + n)^3) + (64*(16 + 27*n + 13*n^2 + 8*n^3)*S[1, n])/(9*(-1 + n)*n*(1 + n)^2) - (32*(2 + n + n^2)*S[1, n]^2)/(3*(-1 + n)*n*(1 + n)) - (32*(2 + n + n^2)*S[2, n])/(3*(-1 + n)*n*(1 + n))) + CA*NF*TF*((8*(1152 + 18240*n + 77984*n^2 + 145680*n^3 + 124920*n^4 + 5012*n^5 - 58634*n^6 + 6809*n^7 + 77813*n^8 + 77198*n^9 + 40816*n^10 + 12021*n^11 + 1485*n^12))/(27*(-1 + n)^2*n^4*(1 + n)^4*(2 + n)^3) + (128*(2 + n + n^2)*z3)/((-1 + n)*n*(1 + n)) + (128*(2 + n + n^2)*S[-3, n])/(3*(-1 + n)*n*(1 + n)) + (32*(-54 - 167*n - 26*n^2 + 167*n^3 + 132*n^4 + 96*n^5 + 32*n^6)*S[1, n]^2)/(9*(-1 + n)^2*n^2*(1 + n)^2*(2 + n)) - (80*(2 + n + n^2)*S[1, n]^3)/(9*(-1 + n)*n*(1 + n)) + S[-2, n]*((-32*(-40 - 72*n - 76*n^2 + 39*n^3 + 51*n^4 + 37*n^5 + 13*n^6))/(3*(-1 + n)^2*n^2*(1 + n)^2*(2 + n)) + (256*(2 + n + n^2)*S[1, n])/(3*(-1 + n)*n*(1 + n))) + (-1)^n*((32*(-192 - 1616*n - 4872*n^2 - 7048*n^3 - 2846*n^4 + 3420*n^5 + 4747*n^6 + 2495*n^7 + 655*n^8 + 73*n^9))/(9*(-1 + n)^2*n^3*(1 + n)^4*(2 + n)^3) - (128*(2 + 6*n + 5*n^2 + 3*n^3)*S[1, n])/(3*(-1 + n)*n^2*(1 + n)^3)) - (32*(10 + 5*n - 20*n^2 - 7*n^3 - n^4 + n^6)*S[2, n])/(3*(-1 + n)^2*n^2*(1 + n)^2*(2 + n)) + S[1, n]*((-16*(576 - 336*n - 7400*n^2 - 10784*n^3 + 2050*n^4 + 15401*n^5 + 15625*n^6 + 10139*n^7 + 4233*n^8 + 736*n^9))/(27*(-1 + n)^2*n^3*(1 + n)^3*(2 + n)^2) + (80*(2 + n + n^2)*S[2, n])/(3*(-1 + n)*n*(1 + n))) + (512*(2 + n + n^2)*S[3, n])/(9*(-1 + n)*n*(1 + n)) - (128*(2 + n + n^2)*S[-2, 1, n])/(3*(-1 + n)*n*(1 + n)))) + CF^2*NF*TF*((-64*(-1)^n*(-344 - 1644*n - 3394*n^2 - 2429*n^3 + 453*n^4 + 1411*n^5 + 653*n^6 + 106*n^7 + 4*n^8))/(9*(-1 + n)^2*n^2*(1 + n)^4*(2 + n)^3) + (2*(-27648 - 122112*n - 276672*n^2 - 562880*n^3 - 976400*n^4 - 1191312*n^5 - 910532*n^6 - 136068*n^7 + 526437*n^8 + 585194*n^9 + 320915*n^10 + 113832*n^11 + 27035*n^12 + 3522*n^13 + 129*n^14))/(27*(-1 + n)^2*n^5*(1 + n)^5*(2 + n)^3) - (128*(2 + n + n^2)*z3)/((-1 + n)*n*(1 + n)) - (256*(2 + n + n^2)*S[-2, n])/((-1 + n)^2*n^2*(1 + n)^2*(2 + n)) - (16*(-6 + 113*n + 192*n^2 + 95*n^3 + 58*n^4)*S[1, n]^2)/(9*(-1 + n)*n^2*(1 + n)^2) + (80*(2 + n + n^2)*S[1, n]^3)/(9*(-1 + n)*n*(1 + n)) - (16*(18 + 185*n + 294*n^2 + 155*n^3 + 88*n^4)*S[2, n])/(9*(-1 + n)*n^2*(1 + n)^2) + S[1, n]*((64*(-18 - 78*n + 23*n^2 + 320*n^3 + 374*n^4 + 171*n^5 + 88*n^6))/(27*(-1 + n)*n^3*(1 + n)^3) + (208*(2 + n + n^2)*S[2, n])/(3*(-1 + n)*n*(1 + n))) + (256*(2 + n + n^2)*S[3, n])/(9*(-1 + n)*n*(1 + n)) - (64*(2 + n + n^2)*S[2, 1, n])/(3*(-1 + n)*n*(1 + n)));

(*   gg   *)
ggg0     = 2*((4*NF*TF)/3 + CA*(-(24 + 2*n + 13*n^2 + 22*n^3 + 11*n^4)/(3*(-1 + n)*n*(1 + n)*(2 + n)) + 4*S[1, n]));
ggg1     = (8*CF*(-8 - 8*n - 10*n^2 - 22*n^3 - 3*n^4 + 6*n^5 + 8*n^6 + 4*n^7 + n^8)*NF*TF)/((-1 + n)*n^3*(1 + n)^3*(2 + n)) + CA*NF*TF*((32*(6 + 28*n + 41*n^2 + 29*n^3 + 22*n^4 + 9*n^5 + 3*n^6))/(9*(-1 + n)*n^2*(1 + n)^2*(2 + n)) - (160*S[1, n])/9) + CA^2*((-4*(576 + 2064*n - 576*(-1)^n*n + 2576*n^2 - 2016*(-1)^n*n^2 + 552*n^3 - 1800*(-1)^n*n^3 - 1384*n^4 - 137*n^5 + 1800*(-1)^n*n^5 + 2786*n^6 + 1728*(-1)^n*n^6 + 4024*n^7 + 720*(-1)^n*n^7 + 2886*n^8 + 144*(-1)^n*n^8 + 1225*n^9 + 336*n^10 + 48*n^11))/(9*(-1 + n)^2*n^3*(1 + n)^3*(2 + n)^3) - 16*S[-3, n] + S[-2, n]*((64*(1 + n + n^2))/((-1 + n)*n*(1 + n)*(2 + n)) - 32*S[1, n]) + S[1, n]*((8*(-144 - 144*n + 772*n^2 + 844*n^3 - 109*n^4 - 392*n^5 + 134*n^6 + 268*n^7 + 67*n^8))/(9*(-1 + n)^2*n^2*(1 + n)^2*(2 + n)^2) - 32*S[2, n]) + (64*(1 + n + n^2)*S[2, n])/((-1 + n)*n*(1 + n)*(2 + n)) - 16*S[3, n] + 32*S[-2, 1, n]);
ggg2NF   = CA*NF^2*TF^2*((-4*(192 + 1088*n + 2632*n^2 + 3414*n^3 + 2609*n^4 + 1326*n^5 + 848*n^6 + 348*n^7 + 87*n^8))/(27*(-1 + n)*n^3*(1 + n)^3*(2 + n)) - (16*(-96 - 210*n - 253*n^2 - 78*n^3 - 19*n^4 + 24*n^5 + 8*n^6)*S[1, n])/(27*(-1 + n)*n^2*(1 + n)^2*(2 + n))) + CA^2*NF*TF*((2*(27648 + 188928*n + 674560*n^2 + 1625920*n^3 + 2990384*n^4 + 3349488*n^5 + 1541656*n^6 - 195572*n^7 + 259043*n^8 + 1345541*n^9 + 1334203*n^10 + 683469*n^11 + 218513*n^12 + 48311*n^13 + 7689*n^14 + 699*n^15))/(27*(-1 + n)^2*n^4*(1 + n)^5*(2 + n)^4) + (128*(6 + 5*n + 7*n^2 + 4*n^3 + 2*n^4)*z3)/((-1 + n)*n^2*(1 + n)^2*(2 + n)) + (32*(-108 - 72*n - 121*n^2 - 78*n^3 + 11*n^4 + 60*n^5 + 20*n^6)*S[-3, n])/(9*(-1 + n)*n^2*(1 + n)^2*(2 + n)) + (64*S[-2, n]^2)/3 + (-1)^n*((-32*(-192 + 864*n + 9504*n^2 + 33632*n^3 + 46174*n^4 + 13184*n^5 - 29200*n^6 - 31715*n^7 - 11374*n^8 - 418*n^9 + 568*n^10 + 77*n^11))/(9*(-1 + n)^2*n^3*(1 + n)^5*(2 + n)^4) - (128*(8 + 36*n + 45*n^2 + 53*n^3 + 48*n^4 + 22*n^5 + 4*n^6)*S[1, n])/(3*(-1 + n)*n^2*(1 + n)^3*(2 + n)^3)) + S[-2, n]*((-32*(360 + 108*n - 586*n^2 - 1483*n^3 - 848*n^4 + 239*n^5 + 691*n^6 + 524*n^7 + 131*n^8))/(9*(-1 + n)^2*n^3*(1 + n)^3*(2 + n)^2) + (64*(-108 - 36*n - 85*n^2 - 78*n^3 + 11*n^4 + 60*n^5 + 20*n^6)*S[1, n])/(9*(-1 + n)*n^2*(1 + n)^2*(2 + n))) + (32*(-24 - 152*n - 274*n^2 - 241*n^3 - 113*n^4 + 9*n^5 + 3*n^6)*S[2, n])/(9*(-1 + n)*n^2*(1 + n)^2*(2 + n)) + S[1, n]*((-8*(-2592 - 9504*n - 25200*n^2 - 32856*n^3 + 3578*n^4 + 90244*n^5 + 138853*n^6 + 97073*n^7 + 37446*n^8 + 16218*n^9 + 14995*n^10 + 10127*n^11 + 3344*n^12 + 418*n^13))/(27*(-1 + n)^2*n^4*(1 + n)^4*(2 + n)^3) - 128*z3 + (1280*S[2, n])/9 - (64*S[3, n])/3) + (16*(54 + 33*n + 73*n^2 + 80*n^3 + 40*n^4)*S[3, n])/(9*n^2*(1 + n)^2) - (64*(-108 - 72*n - 121*n^2 - 78*n^3 + 11*n^4 + 60*n^5 + 20*n^6)*S[-2, 1, n])/(9*(-1 + n)*n^2*(1 + n)^2*(2 + n))) + CF^2*NF*TF*((-64*(-1)^n*(64 + 448*n + 1376*n^2 + 940*n^3 - 1164*n^4 - 736*n^5 + 2572*n^6 + 3893*n^7 + 2281*n^8 + 627*n^9 + 67*n^10))/(3*(-1 + n)*n^3*(1 + n)^5*(2 + n)^4) - (4*(1536 + 8064*n + 20096*n^2 + 23072*n^3 - 17408*n^4 - 85000*n^5 - 128184*n^6 - 157322*n^7 - 172834*n^8 - 134597*n^9 - 64240*n^10 - 17061*n^11 - 1978*n^12 + 57*n^13 + 36*n^14 + 3*n^15))/(3*(-1 + n)*n^5*(1 + n)^5*(2 + n)^4) - (192*(2 + n + n^2)*z3)/(n^2*(1 + n)^2) - (256*(2 + n + n^2)*S[-3, n])/((-1 + n)*n^2*(1 + n)^2*(2 + n)) + (8*(2 + n + n^2)*(4 + 20*n + 25*n^2 + 10*n^3 + 5*n^4)*S[1, n]^2)/((-1 + n)*n^3*(1 + n)^3*(2 + n)) - (32*(2 + n + n^2)^2*S[1, n]^3)/(3*(-1 + n)*n^2*(1 + n)^2*(2 + n)) + S[-2, n]*((-64*(-16 - 24*n - 26*n^2 - 3*n^3 + n^4 + 3*n^5 + n^6))/((-1 + n)*n^3*(1 + n)^3*(2 + n)) - (512*(2 + n + n^2)*S[1, n])/((-1 + n)*n^2*(1 + n)^2*(2 + n))) - (8*(2 + n + n^2)*(-4 + 20*n + 35*n^2 + 14*n^3 + 15*n^4)*S[2, n])/((-1 + n)*n^3*(1 + n)^3*(2 + n)) + S[1, n]*((-32*(-8 - 12*n + 44*n^2 + 118*n^3 + 114*n^4 + 73*n^5 + 35*n^6 + 11*n^7 + n^8))/((-1 + n)*n^4*(1 + n)^4*(2 + n)) + (32*(2 + n + n^2)^2*S[2, n])/((-1 + n)*n^2*(1 + n)^2*(2 + n))) + (32*(2 + n + n^2)*(-10 + 7*n + 7*n^2)*S[3, n])/(3*(-1 + n)*n^2*(1 + n)^2*(2 + n)) + (512*(2 + n + n^2)*S[-2, 1, n])/((-1 + n)*n^2*(1 + n)^2*(2 + n)) - (64*(2 + n + n^2)^2*S[2, 1, n])/((-1 + n)*n^2*(1 + n)^2*(2 + n))) + CF*(NF^2*TF^2*((-8*(-288 - 2112*n - 5960*n^2 - 9624*n^3 - 11074*n^4 - 8783*n^5 - 3287*n^6 - 542*n^7 + 256*n^8 + 165*n^9 + 33*n^10))/(27*(-1 + n)*n^4*(1 + n)^4*(2 + n)) + (64*(-24 - 56*n - 100*n^2 - 129*n^3 - 50*n^4 + 3*n^5 + 4*n^6)*S[1, n])/(9*(-1 + n)*n^3*(1 + n)^3*(2 + n)) + (32*(2 + n + n^2)^2*S[1, n]^2)/(3*(-1 + n)*n^2*(1 + n)^2*(2 + n)) - (32*(2 + n + n^2)^2*S[2, n])/((-1 + n)*n^2*(1 + n)^2*(2 + n))) + CA*NF*TF*((2*(-110592 - 486144*n - 955776*n^2 - 1267840*n^3 - 1359360*n^4 - 1993888*n^5 - 2518296*n^6 - 1326512*n^7 - 102056*n^8 - 464909*n^9 - 849783*n^10 - 390821*n^11 + 54201*n^12 + 109169*n^13 + 41771*n^14 + 7953*n^15 + 723*n^16))/(27*(-1 + n)^2*n^5*(1 + n)^5*(2 + n)^4) - (64*(4 + n + n^2)*(6 + n + n^2)*z3)/((-1 + n)*n^2*(1 + n)^2*(2 + n)) + (192*(2 + n + n^2)*(4 + n + n^2)*S[-3, n])/((-1 + n)*n^2*(1 + n)^2*(2 + n)) - (8*(2 + n + n^2)*(-24 - 80*n - 32*n^2 + 113*n^3 + 99*n^4 + 51*n^5 + 17*n^6)*S[1, n]^2)/(3*(-1 + n)^2*n^3*(1 + n)^3*(2 + n)^2) + (32*(2 + n + n^2)^2*S[1, n]^3)/(3*(-1 + n)*n^2*(1 + n)^2*(2 + n)) + S[-2, n]*((-64*(-32 - 12*n + 4*n^2 + 81*n^3 + 28*n^4 + n^5 + 13*n^6 + 10*n^7 + 3*n^8))/((-1 + n)^2*n^3*(1 + n)^3*(2 + n)^2) + (128*(16 + 6*n + 7*n^2 + 2*n^3 + n^4)*S[1, n])/((-1 + n)*n^2*(1 + n)^2*(2 + n))) + (-1)^n*((64*(96 + 1472*n + 6960*n^2 + 23414*n^3 + 29846*n^4 + 3704*n^5 - 22998*n^6 - 17471*n^7 - 420*n^8 + 4408*n^9 + 1852*n^10 + 241*n^11))/(9*(-1 + n)^2*n^3*(1 + n)^5*(2 + n)^4) + (256*(8 + 36*n + 45*n^2 + 53*n^3 + 48*n^4 + 22*n^5 + 4*n^6)*S[1, n])/(3*(-1 + n)*n^2*(1 + n)^3*(2 + n)^3)) - (8*(112 + 184*n + 40*n^2 - 74*n^3 - 375*n^4 - 358*n^5 - 108*n^6 + 3*n^8)*S[2, n])/((-1 + n)^2*n^3*(1 + n)^3*(2 + n)^2) + S[1, n]*((-8*(3456 + 11328*n + 17600*n^2 + 12864*n^3 - 3104*n^4 - 26256*n^5 - 28918*n^6 - 18587*n^7 - 12996*n^8 - 4901*n^9 + 2914*n^10 + 3643*n^11 + 1320*n^12 + 165*n^13))/(9*(-1 + n)^2*n^4*(1 + n)^4*(2 + n)^3) + 128*z3 - (32*(2 + n + n^2)^2*S[2, n])/((-1 + n)*n^2*(1 + n)^2*(2 + n))) - (32*(-34 + n + n^2)*(2 + n + n^2)*S[3, n])/(3*(-1 + n)*n^2*(1 + n)^2*(2 + n)) - (128*(2 + n + n^2)*(8 + n + n^2)*S[-2, 1, n])/((-1 + n)*n^2*(1 + n)^2*(2 + n)) + (64*(2 + n + n^2)^2*S[2, 1, n])/((-1 + n)*n^2*(1 + n)^2*(2 + n))));

(* Splitting Functions                                                     *) 
(* --------------------                                                    *)
(* pij0  :  O(a_s)                                                         *)
(* pij1  :  O(a_s^2)                                                       *)
(* pij2  :  O(a_s^3)                                                       *)
(* pij2NF:  O(a_s^3), NF-parts                                             *)
(* The + prescription is applied to all terms proportional to 1/(1-x) as   *)
(*                                                                         *) 
(* \int_0^1 dx x^N [f(x)/(1-x)]_+ = \int_0^1 dx (x^N -1)/(1-x) f(x)        *)
(*                                                                         *)   

(*   qqNS *)
pqq0NS   = (8*CF)/(1 - x) - 4*CF*(1 + x) + 6*CF*Delta[1 - x];
pqq1NS   = (CF*((-4*NF*TF)/3 + CA*(17/3 - 8*z3)) + CF^2*(3 + 16*z3))*Delta[1 - x] + CF*NF*TF*((16*(-1 + 11*x))/9 + (16*(1 + x)*H[0, x])/3) + ((8*CF*NF*TF*(-20 - 12*H[0, x]))/9 + CA*CF*(-16*z2 + (8*(67 + 33*H[0, x] + 9*H[0, x]^2))/9) + CF^2*(-24*H[0, x] + 32*H[0, x]*H[1, x]))/(1 - x) + CA*CF*((-4*(-17 + 151*x))/9 + (16*(1 + x + x^2)*z2)/(1 + x) - (44*(1 + x)*H[0, x])/3 + (16*(1 + x^2)*H[-1, x]*H[0, x])/(1 + x) - (8*(1 + x + x^2)*H[0, x]^2)/(1 + x) - (16*(1 + x^2)*H[0, -1, x])/(1 + x)) + CF^2*(8*(-1 + x) - (16*(1 + x^2)*z2)/(1 + x) + 16*H[0, x] - (32*(1 + x^2)*H[-1, x]*H[0, x])/(1 + x) + (4*(-1 + x)^2*H[0, x]^2)/(1 + x) - 16*(1 + x)*H[0, x]*H[1, x] + (32*(1 + x^2)*H[0, -1, x])/(1 + x));
pqq2NSNF = (CF*((-136*NF^2*TF^2)/9 + CA*NF*TF*(80 - (272*z2^2)/15 - (544*z3)/9)) + CF^2*NF*TF*(-92 + (544*z2^2)/15 + (224*z3)/9))*Delta[1 - x] + CF*NF^2*TF^2*((-128*(-7 + 6*x))/27 - (64*(-1 + 11*x)*H[0, x])/27 - (32*(1 + x)*H[0, x]^2)/9) + ((-8*CF*NF^2*TF^2*(16 - 80*H[0, x] - 24*H[0, x]^2))/27 + CF^2*NF*TF*((-8*(495 - 720*z3))/27 + (80*H[0, x])/3 + (128*z2*H[0, x])/3 + 32*H[0, x]^2 - (64*H[0, x]^3)/9 - (8*(480*H[0, x] + 288*H[0, x]^2)*H[1, x])/27 + (256*H[0, x]*H[0, 1, x])/3 - (256*H[0, 0, 1, x])/3) + CA*CF*NF*TF*((-8*(418 + 648*z3))/27 - (8*z2*(-240 - 144*H[0, x]))/27 - (5344*H[0, x])/27 - (224*H[0, x]^2)/3 - (64*H[0, x]^3)/9 + 32*H[0, x]^2*H[1, x] - 64*H[0, x]*H[0, 1, x] + (128*H[0, 0, 1, x])/3))/(1 - x) + CA*CF*NF*TF*((8*(-819 + 1237*x))/27 + (64*(2 + 3*x + 2*x^2)*z3)/(1 + x) + (272*(1 + 25*x)*H[0, x])/27 + (16*(31 + 45*x + 34*x^2)*H[0, x]^2)/(9*(1 + x)) + (64*(1 + x + x^2)*H[0, x]^3)/(9*(1 + x)) + z2*((-32*(11 + 14*x + 23*x^2))/(9*(1 + x)) - (128*(1 + x^2)*H[-1, x])/(3*(1 + x)) - (32*(1 + 4*x + x^2)*H[0, x])/(3*(1 + x))) + H[-1, x]*((-256*(4 + 3*x + 4*x^2)*H[0, x])/(9*(1 + x)) - (32*(1 + x^2)*H[0, x]^2)/(3*(1 + x))) + (64*(-1 + x) - 16*(1 + x)*H[0, x]^2)*H[1, x] + (256*(4 + 3*x + 4*x^2)*H[0, -1, x])/(9*(1 + x)) + (-32*(1 + x) + (128*(1 + x^2)*H[-1, x])/(3*(1 + x)) + 32*(1 + x)*H[0, x])*H[0, 1, x] - (128*(1 + x^2)*H[0, -1, 1, x])/(3*(1 + x)) + (64*(1 + x^2)*H[0, 0, -1, x])/(3*(1 + x)) - (128*(1 + x + x^2)*H[0, 0, 1, x])/(3*(1 + x)) - (128*(1 + x^2)*H[0, 1, -1, x])/(3*(1 + x))) + CF^2*NF*TF*((20*(1 + 65*x))/9 - (128*(4 + 5*x + 4*x^2)*z3)/(3*(1 + x)) - (16*(37 + 45*x)*H[0, x])/9 - (32*(17 + 2*x + 5*x^2)*H[0, x]^2)/(9*(1 + x)) + (16*(1 + 10*x + x^2)*H[0, x]^3)/(9*(1 + x)) + z2*((640*(1 + x^2))/(9*(1 + x)) + (256*(1 + x^2)*H[-1, x])/(3*(1 + x)) - (128*(1 + x + x^2)*H[0, x])/(3*(1 + x))) + H[-1, x]*((512*(4 + 3*x + 4*x^2)*H[0, x])/(9*(1 + x)) + (64*(1 + x^2)*H[0, x]^2)/(3*(1 + x))) + ((-256*(-1 + x))/3 + (256*(1 + 4*x)*H[0, x])/9 + (128*(1 + x)*H[0, x]^2)/3)*H[1, x] - (512*(4 + 3*x + 4*x^2)*H[0, -1, x])/(9*(1 + x)) + ((128*(1 + x))/3 - (256*(1 + x^2)*H[-1, x])/(3*(1 + x)) - (128*(1 + x)*H[0, x])/3)*H[0, 1, x] + (256*(1 + x^2)*H[0, -1, 1, x])/(3*(1 + x)) - (128*(1 + x^2)*H[0, 0, -1, x])/(3*(1 + x)) + (256*(1 + x + x^2)*H[0, 0, 1, x])/(3*(1 + x)) + (256*(1 + x^2)*H[0, 1, -1, x])/(3*(1 + x)));

(*   qqPS *)
pqq1PS   = CF*NF*TF*((-32*(-1 + x)*(10 + x + 28*x^2))/(9*x) + (16*(3 + 15*x + 8*x^2)*H[0, x])/3 - 16*(1 + x)*H[0, x]^2);
pqq2PS   = CF^2*NF*TF*((-8*(-1 + x)*(990 + 2255*x + 3924*x^2))/(27*x) - (1184*(1 + x)*z2^2)/5 + (128*(-6 + 15*x^2+8*x^3)*z3)/(3*x) + ((-8*(-2265 - 8229*x + 52*x^2))/27 - 448*(1 + x)*z3)*H[0, x] - (8*(128 - 53*x + 88*x^2)*H[0, x]^2)/3 + (16*(9 + 15*x + 44*x^2)*H[0, x]^3)/9 - (32*(1 + x)*H[0, x]^4)/3 + z2*((16*(612 + 45*x + 112*x^2))/9 - (64*(-6 + 9*x + 16*x^2)*H[0, x])/3 + 192*(1 + x)*H[0, x]^2) + ((-16*(-1 + x)*(-523 - 2017*x + 242*x^2))/(27*x) - (64*(-1 + x)*(23 - x + 50*x^2)*H[0, x])/(9*x) - (16*(-1 + x)*(4 + 7*x + 4*x^2)*H[0, x]^2)/(3*x))*H[1, x] + ((-8*(-1 + x)*(16 + 23*x + 16*x^2))/(3*x) + (32*(-1 + x)*(4 + 7*x + 4*x^2)*H[0, x])/(3*x))*H[1, x]^2 + (32*(-1 + x)*(4 + 7*x + 4*x^2)*H[1, x]^3)/(9*x) + ((16*(-92 - 516*x - 249*x^2 + 88*x^3))/(9*x) + (32*(-4 + 9*x + 45*x^2 + 28*x^3)*H[0, x])/(3*x) + 32*(1 + x)*H[0, x]^2 - (64*(-1 + x)*(4 + 7*x + 4*x^2)*H[1, x])/(3*x))*H[0, 1, x] + 64*(1 + x)*H[0, 1, x]^2 + ((-32*(-4 + 33*x + 69*x^2 + 20*x^3))/(3*x) - 384*(1 + x)*H[0, x])*H[0, 0, 1, x] + ((64*(-4 + 6*x + 15*x^2 + 8*x^3))/(3*x) - 128*(1 + x)*H[0, x])*H[0, 1, 1, x] + 576*(1 + x)*H[0, 0, 0, 1, x] - 64*(1 + x)*H[0, 0, 1, 1, x] - 128*(1 + x)*H[0, 1, 1, 1, x]) + CF*(NF^2*TF^2*((64*(-1 + x)*(-8 - 85*x + 100*x^2))/(27*x) + (128*(1 + x)*z3)/3 - (128*(-37 + 35*x + 57*x^2)*H[0, x])/27 + (928*(1 + x)*H[0, x]^2)/9 + (64*(1 + x)*H[0, x]^3)/9 + z2*((-128*(-5 + 4*x + 6*x^2))/9 + (256*(1 + x)*H[0, x])/3) - (64*(-1 + x)*(20 - 43*x + 74*x^2)*H[1, x])/(27*x) - (32*(-1 + x)*(4 + 7*x + 4*x^2)*H[1, x]^2)/(9*x) + (128*(-5 + 4*x + 6*x^2)*H[0, 1, x])/9 - (256*(1 + x)*H[0, 0, 1, x])/3 + (128*(1 + x)*H[0, 1, 1, x])/3) + CA*NF*TF*((16*(-1 + x)*(6761 + 3494*x + 20558*x^2))/(81*x) + (16*(107 + 117*x)*z2^2)/5 - (32*(-36 + 2*x - 31*x^2 + 52*x^3)*z3)/(3*x) + ((-16*(224 + 3565*x + 3304*x^2 + 4598*x^3))/(27*x) + 64*(13 + 9*x)*z3 + (128*(1 + x)*(26 - 2*x + 53*x^2)*H[-1, x])/(9*x) - (32*(1 + x)*(4 - 7*x + 4*x^2)*H[-1, x]^2)/(3*x))*H[0, x] + ((8*(269 - 397*x + 498*x^2))/9 - (16*(1 + x)*(16 - 19*x + 16*x^2)*H[-1, x])/(3*x))*H[0, x]^2 + (16*(-29 + 31*x)*H[0, x]^3)/9 - (8*(-4 + 3*x)*H[0, x]^4)/3 + ((16*(-1 + x)*(-571 - 1882*x + 302*x^2))/(27*x) - (32*(-1 + x)*(9 + 22*x + 27*x^2)*H[0, x])/(3*x) + (8*(-1 + x)*(8 + 17*x + 8*x^2)*H[0, x]^2)/x)*H[1, x] + ((8*(-1 + x)*(4 + 31*x + 4*x^2))/(9*x) - (32*(-1 + x)*(4 + 7*x + 4*x^2)*H[0, x])/(3*x))*H[1, x]^2 - (32*(-1 + x)*(4 + 7*x + 4*x^2)*H[1, x]^3)/(9*x) + ((-128*(1 + x)*(26 - 2*x + 53*x^2))/(9*x) + (64*(1 + x)*(4 - 7*x + 4*x^2)*H[-1, x])/(3*x) - (128*(-4 + 3*x - 9*x^2 + 2*x^3)*H[0, x])/(3*x) - 96*(-1 + x)*H[0, x]^2)*H[0, -1, x] + 64*(-1 + x)*H[0, -1, x]^2 + ((16*(26 + 401*x + 152*x^2 + 50*x^3))/(9*x) - (128*(1 + x)*(2 + x + 2*x^2)*H[-1, x])/(3*x) - (16*(-24 - 39*x - 3*x^2 + 16*x^3)*H[0, x])/(3*x) - 112*(1 + x)*H[0, x]^2 + (64*(-1 + x)*(4 + 7*x + 4*x^2)*H[1, x])/(3*x))*H[0, 1, x] - 64*(1 + x)*H[0, 1, x]^2 + z2*((16*(128 - 479*x + 226*x^2 + 112*x^3))/(9*x) + (32*(1 + x)*(4 + 11*x + 4*x^2)*H[-1, x])/(3*x) - (16*(59 - 7*x + 8*x^2)*H[0, x])/3 - 16*(-1 + x)*H[0, x]^2 - (32*(-1 + x)*(4 + 7*x + 4*x^2)*H[1, x])/(3*x) - 64*(-1 + x)*H[0, -1, x] + 64*(1 + x)*H[0, 1, x]) + ((-64*(1 + x)*(4 - 7*x + 4*x^2))/(3*x) - 128*(-1 + x)*H[0, x])*H[0, -1, -1, x] + (128*(1 + x)*(2 + x + 2*x^2)*H[0, -1, 1, x])/(3*x) + ((32*(-16 + 21*x - 75*x^2 + 32*x^3))/(3*x) + 64*(-1 + 5*x)*H[0, x])*H[0, 0, -1, x] + ((32*(-12 + 4*x + 19*x^2 + 8*x^3))/(3*x) + 448*(1 + x)*H[0, x])*H[0, 0, 1, x] + (128*(1 + x)*(2 + x + 2*x^2)*H[0, 1, -1, x])/(3*x) + ((-32*(-12 + 5*x + 23*x^2 + 12*x^3))/(3*x) + 128*(1 + x)*H[0, x])*H[0, 1, 1, x] - 384*(1 + x)*H[0, 0, 0, -1, x] - 704*(1 + x)*H[0, 0, 0, 1, x] + 64*(1 + x)*H[0, 0, 1, 1, x] + 128*(1 + x)*H[0, 1, 1, 1, x]));

(*   qg   *)
pqg0     = 8*NF*TF*(1 - 2*x + 2*x^2);
pqg1     = CF*NF*TF*(8*(14 - 29*x + 20*x^2) - 32*(1 - 2*x + 2*x^2)*z2 + 8*(3 - 4*x + 8*x^2)*H[0, x] + 8*(1 - 2*x + 4*x^2)*H[0, x]^2 + (64*(-1 + x)*x + 32*(1 - 2*x + 2*x^2)*H[0, x])*H[1, x] + 16*(1 - 2*x + 2*x^2)*H[1, x]^2) + CA*NF*TF*((-16*(-20 + 18*x - 225*x^2 + 218*x^3))/(9*x) - 64*x*z2 + ((16*(3 + 24*x + 44*x^2))/3 - 32*(1 + 2*x + 2*x^2)*H[-1, x])*H[0, x] - 16*(1 + 2*x)*H[0, x]^2 - 64*(-1 + x)*x*H[1, x] - 16*(1 - 2*x + 2*x^2)*H[1, x]^2 + 32*(1 + 2*x + 2*x^2)*H[0, -1, x]);
pqg2     = CA*NF^2*TF^2*((16*(-212 + 339*x - 2022*x^2 + 1400*x^3))/(81*x) - 128*x*z3 + ((-64*(20 - 70*x + 229*x^2))/27 + (128*(5 + 7*x + 7*x^2)*H[-1, x])/9)*H[0, x] + ((32*(8 + 39*x + 8*x^2))/9 + (64*(1 + 2*x + 2*x^2)*H[-1, x])/3)*H[0, x]^2 + (64*(-1 + 4*x)*H[0, x]^3)/9 + ((-64*(19 - 14*x + 14*x^2))/27 - (32*(1 - 2*x + 2*x^2)*H[0, x]^2)/3)*H[1, x] + ((64*(5 - 7*x + 7*x^2))/9 - (32*(1 - 2*x + 2*x^2)*H[0, x])/3)*H[1, x]^2 - (32*(1 - 2*x + 2*x^2)*H[1, x]^3)/9 + z2*((704*x)/9 - (64*(1 - 2*x + 2*x^2)*H[1, x])/3) + ((-128*(5 + 7*x + 7*x^2))/9 - (128*(1 + 2*x + 2*x^2)*H[0, x])/3)*H[0, -1, x] + ((64*x)/3 + (64*(1 - 2*x + 2*x^2)*H[0, x])/3 + (128*(1 - 2*x + 2*x^2)*H[1, x])/3)*H[0, 1, x] + (128*(1 + 2*x + 2*x^2)*H[0, 0, -1, x])/3 - (64*(1 - 2*x + 2*x^2)*H[0, 0, 1, x])/3 - 64*(1 - 2*x + 2*x^2)*H[0, 1, 1, x]) + CA^2*NF*TF*((8*(-4702 + 5227*x - 51304*x^2 + 51520*x^3))/(27*x) + (8*(269 + 990*x + 112*x^2)*z2^2)/5 - (8*(-144 - 72*x - 1500*x^2 + 1384*x^3)*z3)/(3*x) - 160*(1 + 2*x + 2*x^2)*z3*H[-1, x] + ((-8*(448 + 4348*x + 15481*x^2 + 41040*x^3))/(27*x) - 64*(-12 - 36*x)*z3 + (32*(104 - 88*x + 733*x^2 + 831*x^3)*H[-1, x])/(9*x) - (32*(1 + x)*(4 - 25*x + 40*x^2)*H[-1, x]^2)/(3*x) + 64*(1 + 2*x + 2*x^2)*H[-1, x]^3)*H[0, x] + ((8*(599 + 450*x + 2561*x^2))/9 - (16*(16 + 32*x + 127*x^2 + 122*x^3)*H[-1, x])/(3*x) + 32*(1 + 2*x + 2*x^2)*H[-1, x]^2)*H[0, x]^2 + ((16*(-7 + 7*x + 36*x^2))/9 - 16*(1 + 2*x + 2*x^2)*H[-1, x])*H[0, x]^3 - (8*(-4 + 15*x)*H[0, x]^4)/3 + ((-8*(-966 - 4144*x + 3875*x^2 + 760*x^3))/(27*x) - 992*(1 - 2*x + 2*x^2)*z3 - (16*(-18 - 23*x - 172*x^2 + 207*x^3)*H[0, x])/(3*x) + (8*(-24 - 76*x - 37*x^2 + 148*x^3)*H[0, x]^2)/(3*x) + (80*(1 - 2*x + 2*x^2)*H[0, x]^3)/3)*H[1, x] + ((8*(-40 - 41*x - 476*x^2 + 423*x^3))/(9*x) - (8*(-16 - 23*x - 98*x^2 + 126*x^3)*H[0, x])/(3*x) - 16*(1 - 2*x + 2*x^2)*H[0, x]^2)*H[1, x]^2 + ((8*(8 + 17*x - 46*x^2 + 32*x^3))/(9*x) - (128*(1 - 2*x + 2*x^2)*H[0, x])/3)*H[1, x]^3 + (16*(1 - 2*x + 2*x^2)*H[1, x]^4)/3 + ((-32*(104 - 88*x + 733*x^2 + 831*x^3))/(9*x) + (64*(1 + x)*(4 - 25*x + 40*x^2)*H[-1, x])/(3*x) - 192*(1 + 2*x + 2*x^2)*H[-1, x]^2 + ((-32*(-16 - 5*x - 208*x^2 + 28*x^3))/(3*x) - 192*(1 + 2*x + 2*x^2)*H[-1, x])*H[0, x] + 32*(3 - 10*x + x^2)*H[0, x]^2 - 192*(1 - 2*x + 2*x^2)*H[0, x]*H[1, x])*H[0, -1, x] - 64*(2 - 4*x + x^2)*H[0, -1, x]^2 + ((32*(13 + 201*x + 213*x^2 + 388*x^3))/(9*x) - (256*(1 + x)*(1 + 2*x + 4*x^2)*H[-1, x])/(3*x) + 64*(1 + 2*x + 2*x^2)*H[-1, x]^2 - (16*(-24 - 88*x - 109*x^2 + 158*x^3)*H[0, x])/(3*x) - 8*(31 + 30*x + 36*x^2)*H[0, x]^2 + ((32*(-8 - 17*x - 26*x^2 + 40*x^3))/(3*x) - 64*(1 - 2*x + 2*x^2)*H[0, x])*H[1, x] + 64*(1 - 2*x + 2*x^2)*H[1, x]^2 - 192*(1 - 2*x + 2*x^2)*H[0, -1, x])*H[0, 1, x] - 32*(7 - 2*x + 10*x^2)*H[0, 1, x]^2 + z2*((16*(128 - 471*x + 524*x^2 - 155*x^3))/(9*x) - (32*(1 + x)*(-4 - 41*x + 8*x^2)*H[-1, x])/(3*x) + 32*(1 + 2*x + 2*x^2)*H[-1, x]^2 - (16*(33 - 81*x + 62*x^2)*H[0, x])/3 - 8*(3 - 14*x + 24*x^2)*H[0, x]^2 + ((-16*(-8 - 53*x + 16*x^2 + 34*x^3))/(3*x) - 320*(1 - 2*x + 2*x^2)*H[0, x])*H[1, x] - 32*(1 - 2*x + 2*x^2)*H[1, x]^2 + 32*(7 - 2*x + 8*x^2)*H[0, -1, x] + 32*(13 - 10*x + 20*x^2)*H[0, 1, x]) + ((-64*(1 + x)*(4 - 25*x + 40*x^2))/(3*x) + 384*(1 + 2*x + 2*x^2)*H[-1, x] + 64*(7 - 2*x + 8*x^2)*H[0, x])*H[0, -1, -1, x] + ((256*(1 + x)*(1 + 2*x + 4*x^2))/(3*x) - 128*(1 + 2*x + 2*x^2)*H[-1, x] + 192*(1 - 2*x + 2*x^2)*H[0, x])*H[0, -1, 1, x] + ((32*(-16 + 22*x - 289*x^2 + 178*x^3))/(3*x) + 256*(1 + 2*x + 2*x^2)*H[-1, x] + 64*x*(22 + x)*H[0, x] + 384*(1 - 2*x + 2*x^2)*H[1, x])*H[0, 0, -1, x] + ((16*(-24 - 67*x - 100*x^2 + 230*x^3))/(3*x) - 128*(1 + 2*x + 2*x^2)*H[-1, x] + 64*(13 + 20*x + 13*x^2)*H[0, x] + 384*(1 - 2*x + 2*x^2)*H[1, x])*H[0, 0, 1, x] + ((256*(1 + x)*(1 + 2*x + 4*x^2))/(3*x) - 128*(1 + 2*x + 2*x^2)*H[-1, x] + 192*(1 - 2*x + 2*x^2)*H[0, x])*H[0, 1, -1, x] + ((-16*(-8 - 15*x + 6*x^2 + 82*x^3))/x + 128*(1 + 2*x + 2*x^2)*H[-1, x] + 64*(5 + 2*x + 6*x^2)*H[0, x])*H[0, 1, 1, x] - 384*(1 + 2*x + 2*x^2)*H[0, -1, -1, -1, x] + 128*(1 + 2*x + 2*x^2)*H[0, -1, -1, 1, x] + 192*(1 - 2*x + 2*x^2)*H[0, -1, 0, 1, x] + 128*(1 + 2*x + 2*x^2)*H[0, -1, 1, -1, x] - 128*(1 + 2*x + 2*x^2)*H[0, -1, 1, 1, x] - 256*(1 + 2*x + 2*x^2)*H[0, 0, -1, -1, x] + 128*(1 + 2*x + 2*x^2)*H[0, 0, -1, 1, x] - 96*(5 + 22*x + 2*x^2)*H[0, 0, 0, -1, x] - 32*(35 + 74*x + 22*x^2)*H[0, 0, 0, 1, x] + 128*(1 + 2*x + 2*x^2)*H[0, 0, 1, -1, x] - 128*x*(-7 + 3*x)*H[0, 0, 1, 1, x] + 128*(1 + 2*x + 2*x^2)*H[0, 1, -1, -1, x] - 128*(1 + 2*x + 2*x^2)*H[0, 1, -1, 1, x] - 128*(1 + 2*x + 2*x^2)*H[0, 1, 1, -1, x] - 64*(1 - 8*x + 4*x^2)*H[0, 1, 1, 1, x]) + CF^2*NF*TF*(963 - 1282*x + 324*x^2 - (32*(-20 + 24*x - 44*x^2)*z2^2)/5 - 32*(3 - 17*x + 38*x^2)*z3 + (4*(170 + 57*x + 348*x^2) - 32*(7 - 26*x + 28*x^2)*z3 - 64*(20 + 23*x + 5*x^2)*H[-1, x] + 256*(1 + x)^2*H[-1, x]^2)*H[0, x] + (2*(89 + 126*x + 352*x^2) - 64*(1 + x)*(4 + 5*x)*H[-1, x] + 64*(1 + 2*x + 2*x^2)*H[-1, x]^2)*H[0, x]^2 + ((8*(3 + 16*x + 60*x^2))/3 - (32*(1 + 2*x + 2*x^2)*H[-1, x])/3)*H[0, x]^3 + (8*(1 + 8*x^2)*H[0, x]^4)/3 + (8*(-16 - 141*x + 174*x^2) - 448*(1 - 2*x + 2*x^2)*z3 + 64*(10 - 22*x + 17*x^2)*H[0, x] + 32*(-1 + x)*(2 + 5*x)*H[0, x]^2 + 32*(1 - 2*x + 2*x^2)*H[0, x]^3)*H[1, x] + (8*(27 - 74*x + 61*x^2) + 32*(-1 + x)*(2 + 5*x)*H[0, x] + 64*(1 - 2*x + 2*x^2)*H[0, x]^2)*H[1, x]^2 + ((8*(-1 - 20*x + 24*x^2))/3 + (32*(1 - 2*x + 2*x^2)*H[0, x])/3)*H[1, x]^3 + (16*(1 - 2*x + 2*x^2)*H[1, x]^4)/3 + (64*(20 + 23*x + 5*x^2) - 512*(1 + x)^2*H[-1, x] + (64*(-3 + 16*x + 2*x^2) - 128*(1 + 2*x + 2*x^2)*H[-1, x])*H[0, x] - 32*(3 + 2*x + 6*x^2)*H[0, x]^2 - 128*(1 - 2*x + 2*x^2)*H[0, x]*H[1, x])*H[0, -1, x] + 64*(-1 + 2*x + 2*x^2)*H[0, -1, x]^2 + (-16*(23 + 16*x + 7*x^2) - 64*(-5 + 2*x)*H[0, x] + 64*(-1 + x)*(1 + x)*H[0, x]^2 + (128*(-1 + x)*(-2 + 3*x) + 128*(1 - 2*x + 2*x^2)*H[0, x])*H[1, x] + 128*(1 - 2*x + 2*x^2)*H[1, x]^2 - 128*(1 - 2*x + 2*x^2)*H[0, -1, x])*H[0, 1, x] + 32*(1 - 2*x + 6*x^2)*H[0, 1, x]^2 + z2*(-16*(17 - 12*x + 61*x^2) + 256*(1 + x)^2*H[-1, x] - 16*(9 - 32*x + 44*x^2)*H[0, x] - 16*(7 - 14*x + 28*x^2)*H[0, x]^2 + (-64*(-1 + x)*(2 + 7*x) - 448*(1 - 2*x + 2*x^2)*H[0, x])*H[1, x] - 160*(1 - 2*x + 2*x^2)*H[1, x]^2 + 128*H[0, -1, x] + 64*(5 - 6*x + 4*x^2)*H[0, 1, x]) + (512*(1 + x)^2 + 256*H[0, x])*H[0, -1, -1, x] + 128*(1 - 2*x + 2*x^2)*H[0, x]*H[0, -1, 1, x] + (128*(7 - 7*x + 3*x^2) + 192*(1 + 2*x + 2*x^2)*H[0, x] + 256*(1 - 2*x + 2*x^2)*H[1, x])*H[0, 0, -1, x] + (16*(-23 - 12*x + 24*x^2) + 64*(5 - 2*x + 2*x^2)*H[0, x] - 64*(1 - 2*x + 2*x^2)*H[1, x])*H[0, 0, 1, x] + 128*(1 - 2*x + 2*x^2)*H[0, x]*H[0, 1, -1, x] + (-16*(15 - 66*x + 44*x^2) - 128*(3 - 6*x + 7*x^2)*H[0, x] - 192*(1 - 2*x + 2*x^2)*H[1, x])*H[0, 1, 1, x] + 128*(1 - 2*x + 2*x^2)*H[0, -1, 0, 1, x] + 64*(1 - 10*x + 2*x^2)*H[0, 0, 0, -1, x] - 32*(17 - 10*x + 8*x^2)*H[0, 0, 0, 1, x] + 64*(5 - 10*x + 8*x^2)*H[0, 0, 1, 1, x] - 32*(3 - 6*x + 8*x^2)*H[0, 1, 1, 1, x]) + CF*(NF^2*TF^2*((4*(2464 - 39075*x - 534*x^2 + 36848*x^3))/(81*x) + (128*(5 - 7*x + 7*x^2)*z2)/9 - (64*(1 - 2*x + 2*x^2)*z3)/3 - (16*(2428 + 2635*x + 840*x^2)*H[0, x])/27 - (8*(685 + 442*x + 176*x^2)*H[0, x]^2)/9 + (32*(-19 + 20*x + 12*x^2)*H[0, x]^3)/9 + (32*(-1 + 2*x)*H[0, x]^4)/3 + ((32*(56 - 37*x + 28*x^2))/27 - (64*(5 - 16*x + 16*x^2)*H[0, x])/9 - (64*(1 - 2*x + 2*x^2)*H[0, x]^2)/3)*H[1, x] - (64*(5 - 7*x + 7*x^2)*H[1, x]^2)/9 + (32*(1 - 2*x + 2*x^2)*H[1, x]^3)/9 + ((64*(-5 - 2*x + 2*x^2))/9 + (128*(1 - 2*x + 2*x^2)*H[0, x])/3)*H[0, 1, x] - (128*(1 - 2*x + 2*x^2)*H[0, 0, 1, x])/3 + (64*(1 - 2*x + 2*x^2)*H[0, 1, 1, x])/3) + CA*NF*TF*((880 + 1429*x + 13818*x^2 - 15988*x^3)/(3*x) + (16*(-73 - 202*x - 40*x^2)*z2^2)/5 + (8*(-96 - 50*x - 896*x^2 + 1120*x^3)*z3)/(3*x) + 544*(1 + 2*x + 2*x^2)*z3*H[-1, x] + ((4*(2696 + 24569*x + 11332*x^2))/27 - 32*(11 + 82*x - 4*x^2)*z3 - 32*(1 + x)*(-37 + 18*x)*H[-1, x] - 32*(1 + x)*(9 + 5*x)*H[-1, x]^2 - 64*(1 + 2*x + 2*x^2)*H[-1, x]^3)*H[0, x] + ((-2*(1267 + 3190*x + 2204*x^2))/9 + 16*(5 + 8*x + 6*x^2)*H[-1, x] + 96*(1 + 2*x + 2*x^2)*H[-1, x]^2)*H[0, x]^2 + ((8*(11 + 86*x + 316*x^2))/9 - (176*(1 + 2*x + 2*x^2)*H[-1, x])/3)*H[0, x]^3 - (16*(1 + 2*x)*H[0, x]^4)/3 + ((-16*(371 + 923*x - 3223*x^2 + 2405*x^3))/(27*x) + 1248*(1 - 2*x + 2*x^2)*z3 - (16*(-92 + 29*x - 472*x^2 + 477*x^3)*H[0, x])/(9*x) - (16*(-4 - 59*x + 61*x^2)*H[0, x]^2)/(3*x) - 16*(1 - 2*x + 2*x^2)*H[0, x]^3)*H[1, x] + ((-16*(-46 + 101*x - 571*x^2 + 512*x^3))/(9*x) + (8*(-16 + 3*x - 66*x^2 + 70*x^3)*H[0, x])/(3*x) + 16*(1 - 2*x + 2*x^2)*H[0, x]^2)*H[1, x]^2 + ((-16*(4 + 7*x - 53*x^2 + 52*x^3))/(9*x) + 32*(1 - 2*x + 2*x^2)*H[0, x])*H[1, x]^3 - (32*(1 - 2*x + 2*x^2)*H[1, x]^4)/3 + (32*(1 + x)*(-37 + 18*x) + 64*(1 + x)*(9 + 5*x)*H[-1, x] + 192*(1 + 2*x + 2*x^2)*H[-1, x]^2 + (32*(21 - 16*x + 4*x^2) - 192*(1 + 2*x + 2*x^2)*H[-1, x])*H[0, x] - 16*(-3 - 10*x + 2*x^2)*H[0, x]^2 + 192*(1 - 2*x + 2*x^2)*H[0, x]*H[1, x])*H[0, -1, x] - 32*(-1 + 2*x + 6*x^2)*H[0, -1, x]^2 + ((-16*(92 + 143*x + 197*x^2 + 405*x^3))/(9*x) - 64*(1 + x)*(7 + 5*x)*H[-1, x] + 192*(1 + 2*x + 2*x^2)*H[-1, x]^2 + ((32*(-4 - 47*x + 88*x^2 + 147*x^3))/(3*x) - 128*(1 + 2*x + 2*x^2)*H[-1, x])*H[0, x] + 32*(7 - 2*x + 9*x^2)*H[0, x]^2 + ((-32*(-8 + 9*x - 90*x^2 + 80*x^3))/(3*x) - 64*(1 - 2*x + 2*x^2)*H[0, x])*H[1, x] - 192*(1 - 2*x + 2*x^2)*H[1, x]^2 + 192*(1 - 2*x + 2*x^2)*H[0, -1, x])*H[0, 1, x] + 64*(3 + 2*x^2)*H[0, 1, x]^2 + z2*((-16*(-172 - 67*x - 882*x^2))/9 + 160*(1 + x)^2*H[-1, x] - 288*(1 + 2*x + 2*x^2)*H[-1, x]^2 + ((32*(-15 - 135*x - 173*x^2))/3 + 576*(1 + 2*x + 2*x^2)*H[-1, x])*H[0, x] - 16*(-12 - 12*x - 8*x^2)*H[0, x]^2 + (16*(-13 - 10*x + 20*x^2) + 576*(1 - 2*x + 2*x^2)*H[0, x])*H[1, x] + 192*(1 - 2*x + 2*x^2)*H[1, x]^2 - 128*(1 + 5*x)*H[0, -1, x] - 128*(4 - 7*x + 5*x^2)*H[0, 1, x]) + (-64*(1 + x)*(9 + 5*x) - 384*(1 + 2*x + 2*x^2)*H[-1, x] + 128*(1 + 4*x + 6*x^2)*H[0, x])*H[0, -1, -1, x] + (64*(1 + x)*(7 + 5*x) - 384*(1 + 2*x + 2*x^2)*H[-1, x] + 64*(-1 + 10*x - 2*x^2)*H[0, x])*H[0, -1, 1, x] + (-32*(47 - 24*x + 14*x^2) + 32*(11 - 2*x + 26*x^2)*H[0, x] - 384*(1 - 2*x + 2*x^2)*H[1, x])*H[0, 0, -1, x] + ((-32*(-4 - 50*x + 4*x^2 + 121*x^3))/(3*x) - 128*(1 + 2*x + 2*x^2)*H[-1, x] - 32*(33 + 22*x + 30*x^2)*H[0, x] - 320*(1 - 2*x + 2*x^2)*H[1, x])*H[0, 0, 1, x] + (64*(1 + x)*(7 + 5*x) - 384*(1 + 2*x + 2*x^2)*H[-1, x] + 64*(-1 + 10*x - 2*x^2)*H[0, x])*H[0, 1, -1, x] + ((32*(-8 + 11*x - 85*x^2 + 197*x^3))/(3*x) - 128*(1 + 2*x + 2*x^2)*H[-1, x] + 64*(1 - 14*x + 8*x^2)*H[0, x] + 192*(1 - 2*x + 2*x^2)*H[1, x])*H[0, 1, 1, x] + 384*(1 + 2*x + 2*x^2)*H[0, -1, -1, -1, x] + 384*(1 + 2*x + 2*x^2)*H[0, -1, -1, 1, x] - 320*(1 - 2*x + 2*x^2)*H[0, -1, 0, 1, x] + 384*(1 + 2*x + 2*x^2)*H[0, -1, 1, -1, x] + 128*(1 + 2*x + 2*x^2)*H[0, -1, 1, 1, x] + 128*(1 + 2*x + 2*x^2)*H[0, 0, -1, 1, x] - 32*(31 + 2*x + 50*x^2)*H[0, 0, 0, -1, x] + 64*(24 + 28*x + 17*x^2)*H[0, 0, 0, 1, x] + 128*(1 + 2*x + 2*x^2)*H[0, 0, 1, -1, x] - 64*(5 + 4*x + 2*x^2)*H[0, 0, 1, 1, x] + 384*(1 + 2*x + 2*x^2)*H[0, 1, -1, -1, x] + 128*(1 + 2*x + 2*x^2)*H[0, 1, -1, 1, x] + 128*(1 + 2*x + 2*x^2)*H[0, 1, 1, -1, x] + 32*(5 - 22*x + 16*x^2)*H[0, 1, 1, 1, x]));

(*   gq   *)
pgq0     = (4*CF*(2 - 2*x + x^2))/x;
pgq1     = CF^2*(-4*(5 + 7*x) + 4*(4 + 7*x)*H[0, x] + 4*(-2 + x)*H[0, x]^2 + (8*(6 - 6*x + 5*x^2)*H[1, x])/x - (8*(2 - 2*x + x^2)*H[1, x]^2)/x) + CF*(NF*TF*((-64*(5 - 5*x + 4*x^2))/(9*x) + (32*(2 - 2*x + x^2)*H[1, x])/(3*x)) + CA*((8*(9 + 19*x + 37*x^2 + 44*x^3))/(9*x) + 32*z2 + ((-8*(36 + 15*x + 8*x^2))/3 + (16*(2 + 2*x + x^2)*H[-1, x])/x)*H[0, x] + 8*(2 + x)*H[0, x]^2 + ((-8*(22 - 22*x + 17*x^2))/(3*x) + (16*(2 - 2*x + x^2)*H[0, x])/x)*H[1, x] + (8*(2 - 2*x + x^2)*H[1, x]^2)/x - (16*(2 + 2*x + x^2)*H[0, -1, x])/x));
pgq2NF   = CF^2*NF*TF*((-2*(19500 - 17414*x - 3301*x^2 + 1344*x^3))/(27*x) + (32*(36 - 62*x + 31*x^2)*z3)/(3*x) + ((-8*(760 + 2587*x + 1567*x^2 + 176*x^3))/(27*x) + (64*(1 + x)*(31 - 31*x + 4*x^2)*H[-1, x])/(9*x))*H[0, x] + (4*(1118 + 653*x + 32*x^2)*H[0, x]^2)/9 - (32*(-1 + 2*x)*H[0, x]^3)/9 - (16*(-2 + x)*H[0, x]^4)/3 + ((-32*(7 - x + 170*x^2))/(27*x) - (32*(4 + x^2)*H[0, x])/(3*x) + (16*(2 - 2*x + x^2)*H[0, x]^2)/x)*H[1, x] + ((16*(83 - 89*x + 64*x^2))/(9*x) + (64*(2 - 2*x + x^2)*H[0, x])/(3*x))*H[1, x]^2 - (80*(2 - 2*x + x^2)*H[1, x]^3)/(9*x) + z2*((32*(62 - 16*x - 70*x^2))/(9*x) + (64*(4 + 2*x + 5*x^2)*H[0, x])/(3*x) - (64*(2 - 2*x + x^2)*H[1, x])/(3*x)) + ((-64*(1 + x)*(31 - 31*x + 4*x^2))/(9*x) + (128*(2 - 6*x + 3*x^2)*H[0, x])/(3*x))*H[0, -1, x] + ((32*(12 + 16*x + 19*x^2))/(9*x) - (32*(6 - 2*x + x^2)*H[0, x])/(3*x) - (64*(2 - 2*x + x^2)*H[1, x])/(3*x))*H[0, 1, x] - (256*(2 - 6*x + 3*x^2)*H[0, 0, -1, x])/(3*x) + (32*(6 - 2*x + x^2)*H[0, 0, 1, x])/(3*x) + (32*(-2 + x)*H[0, 1, 1, x])/3) + CF*(NF^2*TF^2*((128*(1 + x)*(-1 + 2*x))/(9*x) - (128*(5 - 5*x + 4*x^2)*H[1, x])/(9*x) + (32*(2 - 2*x + x^2)*H[1, x]^2)/(3*x)) + CA*NF*TF*((-8*(-967 + 1160*x - 222*x^2 + 524*x^3))/(9*x) - (16*(60 - 112*x + 46*x^2)*z3)/(3*x) + ((32*(151 + 832*x + 211*x^2 + 250*x^3))/(27*x) - (32*(82 + 30*x - 9*x^2 + 4*x^3)*H[-1, x])/(9*x) - (128*(2 + 2*x + x^2)*H[-1, x]^2)/(3*x))*H[0, x] + ((-8*(272 + 167*x + 8*x^2))/9 + (64*(2 + 2*x + x^2)*H[-1, x])/(3*x))*H[0, x]^2 + (64*H[0, x]^3)/9 + ((32*(251 - 148*x + 215*x^2 + 50*x^3))/(27*x) - (160*(8 - 8*x + 7*x^2)*H[0, x])/(9*x) - (32*(2 - 2*x + x^2)*H[0, x]^2)/(3*x))*H[1, x] + ((16*(-117 + 110*x - 61*x^2 + 4*x^3))/(9*x) + (80*(2 - 2*x + x^2)*H[0, x])/(3*x))*H[1, x]^2 + (80*(2 - 2*x + x^2)*H[1, x]^3)/(9*x) + z2*((-16*(84 + 64*x - 77*x^2 - 24*x^3))/(9*x) - (256*(2 + 2*x + x^2)*H[-1, x])/(3*x) - (32*(4 + 8*x + 10*x^2)*H[0, x])/(3*x) - (32*(2 - 2*x + x^2)*H[1, x])/(3*x)) + ((32*(82 + 30*x - 9*x^2 + 4*x^3))/(9*x) + (256*(2 + 2*x + x^2)*H[-1, x])/(3*x) - (64*(6 - 6*x + 5*x^2)*H[0, x])/(3*x))*H[0, -1, x] + ((-16*(16 - 11*x + 24*x^2))/9 + (128*(2 + 2*x + x^2)*H[-1, x])/(3*x) + (128*(2 - 2*x + x^2)*H[0, x])/(3*x))*H[0, 1, x] - (256*(2 + 2*x + x^2)*H[0, -1, -1, x])/(3*x) - (128*(2 + 2*x + x^2)*H[0, -1, 1, x])/(3*x) + (512*(-1 + x)^2*H[0, 0, -1, x])/(3*x) - (64*(6 - 10*x + x^2)*H[0, 0, 1, x])/(3*x) - (128*(2 + 2*x + x^2)*H[0, 1, -1, x])/(3*x) - (64*(4 + x)*H[0, 1, 1, x])/3));

(*   gg   *)
pgg0     = (8*CA)/(1 - x) + (8*CA*(1 - 2*x + x^2 - x^3))/x + ((22*CA)/3 - (8*NF*TF)/3)*Delta[1 - x];
pgg1     = ((-32*CA*NF*TF)/3 - 8*CF*NF*TF + CA^2*(64/3 + 8*z3))*Delta[1 - x] + CA*NF*TF*((16*(-23 + 29*x - 19*x^2 + 23*x^3))/(9*x) - (32*(1 + x)*H[0, x])/3) + CF*NF*TF*((32*(-1 + x)*(-1 + 11*x + 5*x^2))/(3*x) - 16*(3 + 5*x)*H[0, x] - 16*(1 + x)*H[0, x]^2) + ((-160*CA*NF*TF)/9 + CA^2*(-16*z2 - (8*(-67 - 9*H[0, x]^2))/9 + 32*H[0, x]*H[1, x]))/(1 - x) + CA^2*((-4*(25 + 109*x))/9 + (16*(3 + 4*x + 2*x^2 + 2*x^3)*z2)/(1 + x) - (8*(25 - 11*x + 44*x^2)*H[0, x])/3 + (32*(1 + x + x^2)^2*H[-1, x]*H[0, x])/(x*(1 + x)) - (8*(-1 - 4*x - 2*x^2 + 2*x^3)*H[0, x]^2)/(1 + x) - (32*(-1 + 2*x - x^2 + x^3)*H[0, x]*H[1, x])/x - (32*(1 + x + x^2)^2*H[0, -1, x])/(x*(1 + x)));
pgg2NF   = CA*NF^2*TF^2*((-16*(236 - 425*x + 354*x^2 - 425*x^3 + 236*x^4))/(81*(-1 + x)*x) + (256*(1 + x)*z2)/9 + (116*Delta[1 - x])/9 + (16*(76 + 43*x + 52*x^2)*H[0, x])/27 - (64*(1 + x)*H[0, x]^2)/9 + (16*(-1 + x)*(52 + 19*x + 52*x^2)*H[1, x])/(27*x) - (256*(1 + x)*H[0, 1, x])/9) + CA^2*NF*TF*((-8*(9632 - 20669*x + 20820*x^2 - 20669*x^3 + 9632*x^4))/(81*(-1 + x)*x) - (32*(-22 + 68*x - 48*x^2 + 2*x^3 - 16*x^4)*z3)/(3*(-1 + x)*x) + z2^2*((48*(23 + 13*x))/5 - (32*Delta[1 - x])/3) + (-466/9 - (320*z3)/9)*Delta[1 - x] + ((8*(-568 - 3132*x + 5715*x^2 - 5897*x^3 + 3918*x^4))/(27*(-1 + x)*x) - 384*x*z3 - (32*(114 - 77*x - 342*x^2 - 77*x^3 + 114*x^4)*H[-1, x])/(9*x*(1 + x)) + (32*(1 + x)*(2 - 9*x + 2*x^2)*H[-1, x]^2)/x)*H[0, x] + ((8*(132 + 605*x - 176*x^2 - 605*x^3 + 124*x^4))/(9*(-1 + x)*(1 + x)) - (16*(1 + x)*(4 - 31*x + 4*x^2)*H[-1, x])/(3*x))*H[0, x]^2 - (16*(-12 + 19*x)*H[0, x]^3)/9 + (8*x*H[0, x]^4)/3 + ((-8*(-1 + x)*(410 + 2441*x + 410*x^2))/(27*x) + (64*(33 - 62*x + 78*x^2 - 62*x^3 + 33*x^4)*H[0, x])/(9*(-1 + x)*x) - (8*(25 - 54*x + 25*x^2)*H[0, x]^2)/(3*(-1 + x)))*H[1, x] + ((32*(114 - 77*x - 342*x^2 - 77*x^3 + 114*x^4))/(9*x*(1 + x)) - (64*(1 + x)*(2 - 9*x + 2*x^2)*H[-1, x])/x - (128*(6 - 16*x + 8*x^2 + x^3)*H[0, x])/(3*(-1 + x)) - 96*(-1 + x)*H[0, x]^2)*H[0, -1, x] - 192*(-1 + x)*H[0, -1, x]^2 + ((3664*(1 + x))/9 + (128*(1 + x)^3*H[-1, x])/(3*x) + (16*(33 - 54*x + 17*x^2)*H[0, x])/(3*(-1 + x)) + 48*(1 + x)*H[0, x]^2)*H[0, 1, x] + z2*((-16*(-96 - 345*x + 365*x^2 + 293*x^3 - 269*x^4 + 132*x^5))/(9*(-1 + x)*x*(1 + x)) + (32*(1 + x)*(2 - 35*x + 2*x^2)*H[-1, x])/(3*x) - (16*(8 + 5*x - 34*x^2 - 43*x^3 - 8*x^4)*H[0, x])/(3*x*(1 + x)) - 16*(3 + 5*x)*H[0, x]^2 + (32*(-1 + x)*(2 + 9*x + 2*x^2)*H[1, x])/x + 192*(-1 + x)*H[0, -1, x] - 192*(1 + x)*H[0, 1, x]) + ((64*(1 + x)*(2 - 9*x + 2*x^2))/x + 384*(-1 + x)*H[0, x])*H[0, -1, -1, x] - (128*(1 + x)^3*H[0, -1, 1, x])/(3*x) + ((32*(-4 + 79*x - 128*x^2 + 33*x^3 + 12*x^4))/(3*(-1 + x)*x) + 64*(-1 + 5*x)*H[0, x])*H[0, 0, -1, x] + ((-32*(19 - 54*x + 27*x^2 + 4*x^3))/(3*(-1 + x)) - 192*(1 + x)*H[0, x])*H[0, 0, 1, x] - (128*(1 + x)^3*H[0, 1, -1, x])/(3*x) - 384*(1 + x)*H[0, 0, 0, -1, x] + 384*(1 + x)*H[0, 0, 0, 1, x]) + CF^2*NF*TF*((8*(-1 + x)*(22 + 447*x + 348*x^2))/(3*x) + (32*(65 + 45*x)*z2^2)/5 - (128*(-2 + 3*x^2 + 8*x^3)*z3)/(3*x) + 4*Delta[1 - x] + ((8*(-381 - 541*x + 108*x^2))/3 + 64*(7 - x)*z3 + (4288*(1 + x)*H[-1, x])/3 + (256*(1 + x)*(1 - 4*x + x^2)*H[-1, x]^2)/(3*x))*H[0, x] + ((8*(-82 - 297*x + 56*x^2))/3 - (128*(1 + x)*(1 - 4*x + x^2)*H[-1, x])/(3*x))*H[0, x]^2 + (16*(-9 - 33*x + 4*x^2)*H[0, x]^3)/9 - (16*(1 + x)*H[0, x]^4)/3 + ((16*(-1 + x)*(-31 - 53*x + 54*x^2))/(3*x) + (32*(-1 + x)*(10 + 33*x + 28*x^2)*H[0, x])/(3*x) - (16*(-1 + x)*(4 + 25*x + 4*x^2)*H[0, x]^2)/(3*x))*H[1, x] + ((8*(-1 + x)*(16 + 23*x + 16*x^2))/(3*x) - (32*(-1 + x)*(4 + 7*x + 4*x^2)*H[0, x])/(3*x))*H[1, x]^2 - (32*(-1 + x)*(4 + 7*x + 4*x^2)*H[1, x]^3)/(9*x) + ((-4288*(1 + x))/3 - (512*(1 + x)*(1 - 4*x + x^2)*H[-1, x])/(3*x) - (256*(-1 + x)*(1 + 4*x + x^2)*H[0, x])/(3*x) - 128*(-1 + x)*H[0, x]^2)*H[0, -1, x] - 256*(-1 + x)*H[0, -1, x]^2 + ((-16*(-20 - 94*x - 5*x^2 + 40*x^3))/(3*x) - (32*(4 + 51*x + 27*x^2 + 4*x^3)*H[0, x])/(3*x) + 96*(1 + x)*H[0, x]^2 + (64*(-1 + x)*(4 + 7*x + 4*x^2)*H[1, x])/(3*x))*H[0, 1, x] - 64*(1 + x)*H[0, 1, x]^2 + z2*((16*(-48 + 253*x - 16*x^2))/3 + (256*(1 + x)*(1 - 4*x + x^2)*H[-1, x])/(3*x) - (64*(-12 - 15*x)*H[0, x])/3 + 64*(1 + x)*H[0, x]^2 + (256*(-1 + x)*(1 + 4*x + x^2)*H[1, x])/(3*x) + 256*(-1 + x)*H[0, -1, x] - 256*(1 + x)*H[0, 1, x]) + ((512*(1 + x)*(1 - 4*x + x^2))/(3*x) + 512*(-1 + x)*H[0, x])*H[0, -1, -1, x] + ((256*(-1 - 9*x + 3*x^2 + 3*x^3))/(3*x) + 512*x*H[0, x])*H[0, 0, -1, x] + ((32*(4 + 57*x + 45*x^2 + 12*x^3))/(3*x) - 384*(1 + x)*H[0, x])*H[0, 0, 1, x] + ((-64*(-4 + 6*x + 15*x^2 + 8*x^3))/(3*x) + 128*(1 + x)*H[0, x])*H[0, 1, 1, x] - 768*(1 + x)*H[0, 0, 0, -1, x] + 448*(1 + x)*H[0, 0, 0, 1, x] + 64*(1 + x)*H[0, 0, 1, 1, x] + 128*(1 + x)*H[0, 1, 1, 1, x]) + CF*(NF^2*TF^2*((-128*(-1 + x)*(-77 + 49*x + 85*x^2))/(81*x) - (128*(1 + x)*z3)/3 + (88*Delta[1 - x])/9 + (128*(-22 + 68*x + 11*x^2)*H[0, x])/27 + (32*(23 + 29*x + 8*x^2)*H[0, x]^2)/9 - (64*(1 + x)*H[0, x]^3)/9 + z2*((-128*(-1 - 4*x + 2*x^2))/9 + (256*(1 + x)*H[0, x])/3) + ((64*(-1 + x)*(-32 + 85*x + 22*x^2))/(27*x) + (128*(-1 + x)*(4 + 7*x + 4*x^2)*H[0, x])/(9*x))*H[1, x] + (32*(-1 + x)*(4 + 7*x + 4*x^2)*H[1, x]^2)/(9*x) + ((-128*(-4 - 2*x + 7*x^2 + 2*x^3))/(9*x) - (256*(1 + x)*H[0, x])/3)*H[0, 1, x] + (256*(1 + x)*H[0, 0, 1, x])/3 - (128*(1 + x)*H[0, 1, 1, x])/3) + CA*NF*TF*((-8*(-15331 + 42652*x - 28533*x^2 - 12536*x^3 + 12263*x^4))/(81*(-1 + x)*x) - (32*(83 + 43*x)*z2^2)/5 + (32*(-28 + 74*x + 93*x^2 - 155*x^3 + 4*x^4)*z3)/(3*(-1 + x)*x) - (482*Delta[1 - x])/9 + ((16*(-344 + 805*x + 3451*x^2 + 756*x^3))/(27*x) - 64*(1 - 9*x)*z3 - (64*(1 + x)*(-44 + 275*x + 10*x^2)*H[-1, x])/(9*x) - (64*(1 + x)*(8 - 35*x + 8*x^2)*H[-1, x]^2)/(3*x))*H[0, x] + ((8*(1007 + 1208*x + 254*x^2))/9 - (32*(1 + x)*(2 + 25*x + 2*x^2)*H[-1, x])/(3*x))*H[0, x]^2 - (16*(-29 + 70*x)*H[0, x]^3)/9 - (32*(-2 + 3*x)*H[0, x]^4)/3 + ((-16*(-1 + x)*(-521 - 2219*x + 352*x^2))/(27*x) + (32*(-1 + x)*(-17 + 79*x + 37*x^2)*H[0, x])/(9*x) + (16*(-1 + x)*(16 + 55*x + 16*x^2)*H[0, x]^2)/(3*x))*H[1, x] + ((-8*(-1 + x)*(4 + 31*x + 4*x^2))/(9*x) + (32*(-1 + x)*(4 + 7*x + 4*x^2)*H[0, x])/(3*x))*H[1, x]^2 + (32*(-1 + x)*(4 + 7*x + 4*x^2)*H[1, x]^3)/(9*x) + ((64*(1 + x)*(-44 + 275*x + 10*x^2))/(9*x) + (128*(1 + x)*(8 - 35*x + 8*x^2)*H[-1, x])/(3*x) + (128*(3 - 6*x + 3*x^2 + 7*x^3)*H[0, x])/(3*x) + 128*(-1 + x)*H[0, x]^2)*H[0, -1, x] + 512*(-1 + x)*H[0, -1, x]^2 + ((-16*(10 + 482*x + 233*x^2 + 34*x^3))/(9*x) - (256*(1 + x)^3*H[-1, x])/(3*x) - (32*(-8 - 37*x + 38*x^2 + 12*x^3)*H[0, x])/(3*x) - 224*(1 + x)*H[0, x]^2 - (64*(-1 + x)*(4 + 7*x + 4*x^2)*H[1, x])/(3*x))*H[0, 1, x] + 64*(1 + x)*H[0, 1, x]^2 + z2*((-16*(-152 - 674*x + 991*x^2 + 40*x^3))/(9*x) - (64*(1 + x)*(4 - 43*x + 4*x^2)*H[-1, x])/(3*x) + (32*(8 + 8*x - 61*x^2 - 12*x^3)*H[0, x])/(3*x) - 64*(-3 - 3*x)*H[0, x]^2 - (64*(-1 + x)*(8 + 35*x + 8*x^2)*H[1, x])/(3*x) - 512*(-1 + x)*H[0, -1, x] + 512*(1 + x)*H[0, 1, x]) + ((-128*(1 + x)*(8 - 35*x + 8*x^2))/(3*x) - 1024*(-1 + x)*H[0, x])*H[0, -1, -1, x] + (256*(1 + x)^3*H[0, -1, 1, x])/(3*x) + ((-64*(10 - 51*x - 15*x^2 + 26*x^3))/(3*x) - 512*x*H[0, x])*H[0, 0, -1, x] + ((32*(-43 + 56*x + 20*x^2))/3 + 640*(1 + x)*H[0, x])*H[0, 0, 1, x] + (256*(1 + x)^3*H[0, 1, -1, x])/(3*x) + ((32*(-12 + 5*x + 23*x^2 + 12*x^3))/(3*x) - 128*(1 + x)*H[0, x])*H[0, 1, 1, x] + 768*(1 + x)*H[0, 0, 0, -1, x] - 960*(1 + x)*H[0, 0, 0, 1, x] - 64*(1 + x)*H[0, 0, 1, 1, x] - 128*(1 + x)*H[0, 1, 1, 1, x]));



